Fermion Conformal Bootstrap in 4d

We apply numerical conformal bootstrap techniques to the four-point function of a Weyl spinor in 4d non-supersymmetric CFTs. We find universal bounds on operator dimensions and OPE coefficients, including bounds on operators in mixed symmetry representations of the Lorentz group, which were inaccessible in previous bootstrap studies. We find discontinuities in some of the bounds on operator dimensions, and we show that they arise due to a generic yet previously unobserved fake primary effect, which is related to the existence of poles in conformal blocks. We show that this effect is also responsible for similar discontinuities found in four-fermion bootstrap in 3d, as well as in the mixed-correlator analysis of the 3d Ising CFT. As an important byproduct of our work, we develop a practical technology for numerical approximation of general 4d conformal blocks.

==> anc/casimir_SO_2,1_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12327,        341]
NotebookOptionsPosition[     10520,        302]
NotebookOutlinePosition[     10854,        317]
CellTagsIndexPosition[     10811,        314]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7190428919807568`*^9, 3.719042901129793*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f05da521-ffe5-4d13-9b89-367c6d5ac2d8"],

Cell[BoxData[
 RowBox[{"<<", "CFTs4D`"}]], "Input",
 CellChangeTimes->{{3.719042903642478*^9, 3.719042908305545*^9}, {
  3.724937487637282*^9, 3.724937488678505*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c218fa02-cd25-489d-97e3-93edfd8f5716"],

Cell[CellGroupData[{

Cell["Casimir Operator in CFTs4D", "Chapter",
 CellChangeTimes->{{3.756569337370767*^9, 
  3.756569376913053*^9}},ExpressionUUID->"874ca2ee-e458-4502-a03f-\
6a1be5ef2def"],

Cell[CellGroupData[{

Cell["Definitions", "Subchapter",
 CellChangeTimes->{{3.756569383397746*^9, 
  3.7565693909742727`*^9}},ExpressionUUID->"a332fc95-c136-434c-a822-\
f4e9ff484d31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"casimir3D", "::", "usage"}], "=", 
    "\"\<casimir3D[][expr] computes the action of 3D Casimir operator on 4pt \
tensor structures.\>\""}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Begin", "[", "\"\<CFTs4D`Private`\>\"", "]"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"casimir3D", "[", "]"}], "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"generator4pt", "[", "generatorSpin", "]"}], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "@", 
        RowBox[{
         RowBox[{
          RowBox[{"generator4pt", "[", "generatorSpin", "]"}], "[", 
          RowBox[{"1", ",", "2"}], "]"}], "@", "expr"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"generator4pt", "[", "generatorSpin", "]"}], "[", 
         RowBox[{"1", ",", "3"}], "]"}], "@", 
        RowBox[{
         RowBox[{
          RowBox[{"generator4pt", "[", "generatorSpin", "]"}], "[", 
          RowBox[{"1", ",", "3"}], "]"}], "@", "expr"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"generator4pt", "[", "generatorSpin", "]"}], "[", 
         RowBox[{"2", ",", "3"}], "]"}], "@", 
        RowBox[{
         RowBox[{
          RowBox[{"generator4pt", "[", "generatorSpin", "]"}], "[", 
          RowBox[{"2", ",", "3"}], "]"}], "@", "expr"}]}]}], "]"}]}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"Unprotect", "[", "dShift", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dShift", "[", "casimir3D", "]"}], "[", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "[", "dShift", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"specialDimensionRule", "[", "casimir3D", "]"}], "[", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"End", "[", "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"casimir3DRule", "=", 
   RowBox[{
    RowBox[{"operatorRule", "[", "casimir3D", "]"}], "[", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756569330013239*^9, 3.7565693300165043`*^9}, 
   3.759225872080957*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"0bf5c1ea-87c7-4ac4-98e2-f6b8b1cf6226"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example of usage", "Subchapter",
 CellChangeTimes->{{3.756569383397746*^9, 3.7565693909742727`*^9}, {
  3.756569425968219*^9, 
  3.756569430341365*^9}},ExpressionUUID->"1a74dfc4-6a65-4e0f-a7e2-\
530d033cc253"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TensorStruct", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Eta]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"], " ", 
      SubscriptBox["\[Xi]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "3"]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "3"], " ", 
      SubscriptBox["\[Xi]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"], " ", 
      SubscriptBox["\[Xi]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "3"]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "3"], " ", 
      SubscriptBox["\[Xi]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], " ", 
      SubscriptBox["\[Eta]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "1"], " ", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[HorizontalLine]"], "3"]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]", "2"], " ", 
      SubscriptBox["\[Xi]", "4"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "1"], " ", 
      SubscriptBox[
       OverscriptBox["\[Xi]", "\[HorizontalLine]"], "3"]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.759226412087154*^9, 3.75922642303265*^9}, {
  3.759226486159089*^9, 3.759226521014234*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c2be5383-002d-4d39-8f97-7b16937ab898"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "package", " ", "simply", " ", "gives", " ", "a", " ", 
    "different", " ", "ordering", " ", "of", " ", "tensor", " ", "structures",
     " ", "compared", " ", "to", " ", "the", " ", "ones", " ", "of", " ", 
    "the", " ", "paper"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Complement", "[", 
   RowBox[{"TensorStruct", ",", 
    RowBox[{"n4ListStructures", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759226434560808*^9, 3.7592264444649887`*^9}, {
  3.759226504190405*^9, 3.75922657219412*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"1bc13682-5d92-4bec-8cfa-4b67702809fc"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.759226444889579*^9, 3.759226471539419*^9}, {
  3.759226558175634*^9, 3.759226573421032*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"9e01ca00-9a6b-46ee-8548-f1b70399ea42"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CasimirAction", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"collapseCFStructs", "[", 
        RowBox[{"{", 
         RowBox[{"df", ",", "df", ",", "df", ",", "df"}], "}"}], "]"}], ",", 
       RowBox[{"TensorStruct", "//", "Flatten"}]}], "]"}], ")"}], "/.", 
    "casimir3DRule"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756569938788755*^9, 3.7565699624861298`*^9}, {
  3.756570053993799*^9, 3.756570066578724*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"aff2982b-c760-4ecf-b350-6260378e3edd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"casimirMatrix", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", 
       RowBox[{"TensorStruct", "//", "Flatten"}]}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"CasimirAction", "//", "expandCFStructs"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.722893999590959*^9, 3.722894076616394*^9}, {
   3.722894116207717*^9, 3.722894119293503*^9}, {3.7416401147914267`*^9, 
   3.741640117262814*^9}, {3.7416403276843863`*^9, 3.741640333498022*^9}, {
   3.75657000931103*^9, 3.7565700142457657`*^9}, 3.756570071794888*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"ab548e5b-5ffd-4ae7-9b38-a1539ee6641b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"casimirMatrix", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.741640343657363*^9, 3.7416403462007313`*^9}, {
  3.756570038548876*^9, 3.756570039486105*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"db0a1412-8ca4-46e5-a221-75fbda1381d8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "1", "1", "1", "1"},
     {"0", "2", "1", "1", "1", "1"},
     {"1", "1", "2", "0", "1", "1"},
     {"1", "1", "0", "2", "1", "1"},
     {"1", "1", "1", "1", "2", "0"},
     {"1", "1", "1", "1", "0", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.741640339381901*^9, 3.741640346411459*^9}, 
   3.741640462940701*^9, {3.7416417533306437`*^9, 3.741641766546484*^9}, {
   3.756570017959024*^9, 3.756570039739832*^9}, 3.756570075633031*^9, 
   3.75922598311688*^9, {3.759226475389913*^9, 3.75922648992985*^9}, 
   3.759226575048894*^9},
 CellLabel->
  "Out[31]//MatrixForm=",ExpressionUUID->"e8a98f2f-09af-4dda-938e-\
af326b80c047"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "casimirMatrix", "]"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"d4ab37e5-9ec2-4d57-874c-611425090afe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.756570033473164*^9, 3.756570076247149*^9, 
  3.759225985353361*^9, 3.759226575635741*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"8636e1ea-86f5-42c8-9ca6-da4773471e65"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 3, 31, "Input",ExpressionUUID->"f05da521-ffe5-4d13-9b89-367c6d5ac2d8"],
Cell[759, 25, 244, 4, 31, "Input",ExpressionUUID->"c218fa02-cd25-489d-97e3-93edfd8f5716"],
Cell[CellGroupData[{
Cell[1028, 33, 171, 3, 69, "Chapter",ExpressionUUID->"874ca2ee-e458-4502-a03f-6a1be5ef2def"],
Cell[CellGroupData[{
Cell[1224, 40, 161, 3, 65, "Subchapter",ExpressionUUID->"a332fc95-c136-434c-a822-f4e9ff484d31"],
Cell[1388, 45, 2438, 70, 331, "Input",ExpressionUUID->"0bf5c1ea-87c7-4ac4-98e2-f6b8b1cf6226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3863, 120, 215, 4, 65, "Subchapter",ExpressionUUID->"1a74dfc4-6a65-4e0f-a7e2-530d033cc253"],
Cell[4081, 126, 1899, 50, 42, "Input",ExpressionUUID->"c2be5383-002d-4d39-8f97-7b16937ab898"],
Cell[CellGroupData[{
Cell[6005, 180, 975, 23, 55, "Input",ExpressionUUID->"1bc13682-5d92-4bec-8cfa-4b67702809fc"],
Cell[6983, 205, 239, 4, 35, "Output",ExpressionUUID->"9e01ca00-9a6b-46ee-8548-f1b70399ea42"]
}, Open  ]],
Cell[7237, 212, 580, 14, 31, "Input",ExpressionUUID->"aff2982b-c760-4ecf-b350-6260378e3edd"],
Cell[7820, 228, 687, 15, 31, "Input",ExpressionUUID->"ab548e5b-5ffd-4ae7-9b38-a1539ee6641b"],
Cell[CellGroupData[{
Cell[8532, 247, 267, 4, 31, "Input",ExpressionUUID->"db0a1412-8ca4-46e5-a221-75fbda1381d8"],
Cell[8802, 253, 1177, 29, 137, "Output",ExpressionUUID->"e8a98f2f-09af-4dda-938e-af326b80c047"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10016, 287, 155, 2, 31, "Input",ExpressionUUID->"d4ab37e5-9ec2-4d57-874c-611425090afe"],
Cell[10174, 291, 306, 6, 35, "Output",ExpressionUUID->"8636e1ea-86f5-42c8-9ca6-da4773471e65"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/gft.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    292371,       8593]
NotebookOptionsPosition[    283918,       8444]
NotebookOutlinePosition[    284485,       8464]
CellTagsIndexPosition[    284442,       8461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Notation", ":", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"OPE", " ", "corresponding", " ", "to"}], " ", "<"}], 
         ".."}], 
        SuperscriptBox["O", 
         RowBox[{"(", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "2"}]}], ")"}]]}], ">", " ", "x", " ", "<", 
       SuperscriptBox[
        OverscriptBox["O", "_"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "+", "2"}], ",", "l"}], ")"}]]}], ".."}], ">", " ", 
     RowBox[{"block", " ", "is", " ", "denoted", " ", 
      RowBox[{"by", " ", "'"}], 
      RowBox[{"NTSb", "'"}], " ", 
      RowBox[{"or", " ", "'"}], 
      RowBox[{"primal", "'"}], " ", "or", " ", 
      SubscriptBox["P", 
       RowBox[{"\[CapitalDelta]", ",", 
        RowBox[{"(", 
         RowBox[{"l", ",", 
          RowBox[{"l", "+", "2"}]}], ")"}]}]]}]}]}], ";", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OPE", " ", "corresponding", " ", "to"}], " ", "<"}], ".."}], 
       SuperscriptBox["O", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "+", "2"}], ",", "l"}], ")"}]]}], ">", " ", "x", " ", 
      "<", 
      SuperscriptBox[
       OverscriptBox["O", "_"], 
       RowBox[{"(", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "2"}]}], ")"}]]}], ".."}], ">", " ", 
    RowBox[{"block", " ", "is", " ", "denoted", " ", 
     RowBox[{"by", " ", "'"}], 
     RowBox[{"NTS", "'"}], "  ", 
     RowBox[{"or", " ", "'"}], 
     RowBox[{"dual", "'"}], "   ", "or", " ", 
     SubscriptBox["P", 
      RowBox[{"\[CapitalDelta]", ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", "+", "2"}], ",", "l"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.7592266421585217`*^9, 3.759226851281324*^9}, {
  3.75922692162433*^9, 
  3.75922694681561*^9}},ExpressionUUID->"10f24c5a-6775-4842-bc94-\
20d756f20da6"],

Cell[CellGroupData[{

Cell["Generalized free theory", "Chapter",
 CellChangeTimes->{{3.7518280318766813`*^9, 
  3.751828036469452*^9}},ExpressionUUID->"4e2f4429-43d2-48e9-926e-\
67b8db82d32c"],

Cell[CellGroupData[{

Cell["Neutral channel", "Subchapter",
 CellChangeTimes->{{3.751810871662703*^9, 
  3.751810877703464*^9}},ExpressionUUID->"f223dcbc-d662-4add-95ef-\
522fbc75b9f3"],

Cell[CellGroupData[{

Cell["Computed coefficients P", "Subsection",
 CellChangeTimes->{{3.751811047242989*^9, 
  3.751811057784543*^9}},ExpressionUUID->"d8a7ef65-fd45-4bc5-b887-\
3dda70ff2dd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solutionNeutralEpsilonMax10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"192", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"12", " ", "df"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"144", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"72", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"72", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"10", " ", "df"}]}], ")"}]}], 
       RowBox[{"144", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "df"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS1", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"1536", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df"}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"1024", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"3", " ", "df"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["df", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["df", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["df", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "df"}]}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["df", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"768", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS1", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"3072", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df"}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"24576", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"61440", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"18432", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "23"}], "-", 
          RowBox[{"8", " ", "df"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"76800", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"36864", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"12800", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"36864", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"12800", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"14", " ", "df"}]}], ")"}]}], 
       RowBox[{"73728", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"14", " ", "df"}]}], ")"}]}], 
       RowBox[{"25600", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"24576", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"196608", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"327680", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"589824", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"3", " ", "df"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"1310720", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"3538944", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"655360", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "df"}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"884736", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"655360", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "df"}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"884736", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "df"}]}], ")"}]}], 
       RowBox[{"327680", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "df"}]}], ")"}]}], 
       RowBox[{"442368", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"491520", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS1", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"393216", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"7864320", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"11796480", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"55050240", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"12", " ", "df"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"5898240", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"8", " ", "df"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"14745600", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "71"}], "+", 
          RowBox[{"12", " ", "df"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"96337920", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"2949120", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"9830400", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"9633792", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"2949120", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"9830400", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"9633792", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", "df"}]}], ")"}]}], 
       RowBox[{"5898240", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "df"}]}], ")"}]}], 
       RowBox[{"6553600", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"18", " ", "df"}]}], ")"}]}], 
       RowBox[{"19267584", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"23592960", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"188743680", " ", "df", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"62914560", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"264241152", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"754974720", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}], "+", 
          SuperscriptBox["df", "2"]}], ")"}]}], 
       RowBox[{"83886080", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", 
          RowBox[{"15", " ", "df"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"1585446912", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26"}], "+", 
          RowBox[{"7", " ", "df"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"6039797760", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"125829120", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"396361728", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"1006632960", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"125829120", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"396361728", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"1006632960", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "df"}]}], ")"}]}], 
       RowBox[{"188743680", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"5", " ", "df"}]}], ")"}]}], 
       RowBox[{"198180864", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"5", " ", "df"}]}], ")"}]}], 
       RowBox[{"503316480", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"660602880", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS1", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"377487360", " ", "df", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"4529848320", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"5284823040", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"14092861440", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"95126814720", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "df"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"1698693120", " ", "df", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", 
          RowBox[{"40", " ", "df"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"6606028800", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "35"}], "+", 
          RowBox[{"24", " ", "df"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"24662507520", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "143"}], "+", 
          RowBox[{"48", " ", "df"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"214035333120", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"6794772480", " ", "df", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"1101004800", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"9865003008", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"15288238080", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"6794772480", " ", "df", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"1101004800", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"9865003008", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"15288238080", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"22", " ", "df"}]}], ")"}]}], 
       RowBox[{"27179089920", " ", "df", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"22", " ", "df"}]}], ")"}]}], 
       RowBox[{"6606028800", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"22", " ", "df"}]}], ")"}]}], 
       RowBox[{"19730006016", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"37", "+", 
          RowBox[{"22", " ", "df"}]}], ")"}]}], 
       RowBox[{"30576476160", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"42278584320", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"72477573120", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"84557168640", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"67645734912", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"434865438720", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"1691143372800", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"21", " ", "df"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"338228674560", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"15", " ", "df"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"405874409472", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "48"}], "+", 
          RowBox[{"35", " ", "df"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"3478923509760", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "47"}], "+", 
          RowBox[{"18", " ", "df"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"16911433728000", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"169114337280", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"101468602368", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"579820584960", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"2113929216000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"169114337280", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"101468602368", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"579820584960", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"2113929216000", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "df"}]}], ")"}]}], 
       RowBox[{"84557168640", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"25367150592", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"96636764160", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"8", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"6", " ", "df"}]}], ")"}]}], 
       RowBox[{"1056964608000", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"1522029035520", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS1", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"144955146240", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"4058744094720", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"4058744094720", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"8117488189440", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"7", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"30440580710400", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"267877110251520", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          RowBox[{"36", " ", "df"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"3044058071040", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"16", " ", "df"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"2536715059200", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"28", " ", "df"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"4735201443840", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "63"}], "+", 
          RowBox[{"48", " ", "df"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"68491306598400", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "239"}], "+", 
          RowBox[{"100", " ", "df"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["df", "2"]}]}], ")"}]}], 
       RowBox[{"736662053191680", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"df", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"1522029035520", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"3382286745600", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"1420560433152", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"19568944742400", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"40925669621760", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"df", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
        RowBox[{"1522029035520", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"3382286745600", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"1420560433152", " ", "df", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"19568944742400", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], 
        RowBox[{"40925669621760", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "df"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"21", "+", 
          RowBox[{"26", " ", "df"}]}], ")"}]}], 
       RowBox[{"15220290355200", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"26", " ", "df"}]}], ")"}]}], 
       RowBox[{"13529146982400", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"37", "+", 
          RowBox[{"26", " ", "df"}]}], ")"}]}], 
       RowBox[{"8523362598912", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"51", "+", 
          RowBox[{"26", " ", "df"}]}], ")"}]}], 
       RowBox[{"39137889484800", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"9", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"69", "+", 
          RowBox[{"26", " ", "df"}]}], ")"}]}], 
       RowBox[{"81851339243520", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"121762322841600", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "df"}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751822027577039*^9, 3.751822033345676*^9}, {
  3.751822879215912*^9, 3.751822880499453*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"840e4d5e-fe2a-43d3-a341-f9e42fb0330e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.722939158913157*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"b5e92a23-7c47-49c9-8c6f-a2fe09cdd645"]
}, Closed]],

Cell[CellGroupData[{

Cell["Guessed expression for P", "Subsection",
 CellChangeTimes->{{3.75181106829031*^9, 
  3.751811075702084*^9}},ExpressionUUID->"5d950733-db07-4677-b980-\
820392e6b72e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"traceless", " ", 
     RowBox[{"symmetric", ":", " ", "l"}]}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PP0PrimalNeutral", "[", "n_", "]"}], ":=", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", "df"}], ",", 
         RowBox[{"2", "+", "n"}]}], "]"}], "2"], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "df"}], ",", "n"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "df"}], ",", 
        RowBox[{"1", "+", "n"}]}], "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
      RowBox[{"n", "!"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "n"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}], "+", "n"}], ",", 
        RowBox[{"1", "+", "n"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "df"}], "+", "n"}], ",", 
        RowBox[{"1", "+", "n"}]}], "]"}]}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.751823975838015*^9, 3.751824036436694*^9}, {
  3.751824476998281*^9, 3.751824477665007*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b38899e0-30e1-4ca5-9fa3-9fe90b85dd80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"traceless", " ", 
    RowBox[{"symmetric", ":", " ", 
     RowBox[{"l", "\[NotEqual]", 
      RowBox[{"0", " ", "and", " ", "n"}], "\[NotEqual]", "0"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"common", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "df"}], "+", 
        RowBox[{"2", " ", "n"}]}], 
       RowBox[{
        SuperscriptBox["4", "n"], 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"n", "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}], "!"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "+", "l"}], ",", "n"}], "]"}]}]], 
      FractionBox[
       RowBox[{"  ", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "df"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "df"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "n"}]}], "]"}], "2"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}]}], "]"}]}]}], 
       RowBox[{"  ", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "df"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", "n"}], 
           "]"}], "2"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "df"}], "+", "l", "+", 
            RowBox[{"2", " ", "n"}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P11P0PrimalNeutral", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["n", "l"], 
      FractionBox[
       RowBox[{"n", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "df"}], "+", 
           RowBox[{"2", "n"}], "+", "l", "-", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "df"}], "+", "n", "-", "4"}], ")"}]}]}], 
       RowBox[{
        RowBox[{"2", " ", "df"}], "+", "l", "+", 
        RowBox[{"2", " ", "n"}], "-", "2"}]], 
      RowBox[{"common", "[", 
       RowBox[{"l", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P22P0PrimalNeutral", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}], "+", "l"}], ")"}], " ", "n"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], 
      RowBox[{"common", "[", 
       RowBox[{"l", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P12P0PrimalNeutral", "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "n"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "df"}], "+", "n", "-", "5"}], ")"}], 
      RowBox[{"common", "[", 
       RowBox[{"l", ",", "n"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7518235679557953`*^9, 3.751823590481408*^9}, {
   3.751823627555908*^9, 3.751823628755642*^9}, 3.7518236612489147`*^9, {
   3.751824460500861*^9, 3.751824486860354*^9}, 3.751826313660317*^9, {
   3.751826360526637*^9, 3.751826365669251*^9}, 3.751826621404756*^9, {
   3.7518266791717453`*^9, 3.751826740727283*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"734f963d-9876-4e9a-b2cb-2362f64d1498"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"non", " ", "traceless", " ", "symmetric"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PP2PrimalNeutral", "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "df"}], ",", 
        RowBox[{"1", "+", "n"}]}], "]"}], "2"], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "df"}], ",", 
       RowBox[{"l", "+", "n"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "df"}], ",", 
       RowBox[{"1", "+", "l", "+", "n"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"l", "!"}], " ", 
     RowBox[{"n", "!"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"2", "+", "l"}], ",", 
       RowBox[{"1", "+", "n"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "df"}], "+", "n"}], ",", 
       RowBox[{"1", "+", "n"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", 
       RowBox[{"1", "+", "n"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "df"}], "+", "l", "+", 
        RowBox[{"2", " ", "n"}]}], ",", "l"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.721298062304215*^9, 3.7212980709912567`*^9}, {
   3.7229410477192917`*^9, 3.722941055999042*^9}, 3.751822792014855*^9, {
   3.751822827920288*^9, 3.7518228411325817`*^9}, {3.751824498333239*^9, 
   3.7518244990037527`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ce9eb872-b479-4199-bfcf-eb2094ffaf05"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"checks", " ", "--"}], "--"}], "--"}], "--"}]}]}]}]}]}], 
   "--"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7518228575502577`*^9, 3.751822863658082*^9}, {
  3.751823853473843*^9, 3.7518238606112423`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1a1545e4-6230-4543-87a2-beb15e52a9a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"TS", ":", " ", "l"}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Cases", "[", 
    RowBox[{"solutionNeutralEpsilonMax10", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"productOPEcoefficientsTS1", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{
       FractionBox["A", 
        RowBox[{"PP0PrimalNeutral", "[", "n", "]"}]], "/;", 
       RowBox[{"l", "\[Equal]", "0"}]}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.751824098811863*^9, 3.751824110200737*^9}, {
  3.751824143077504*^9, 3.751824162176365*^9}, {3.75182425087542*^9, 
  3.751824266830495*^9}, {3.751824301020029*^9, 3.751824313774856*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"15825a69-11ea-49ce-a680-cb46f3e4a66b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.751824163103756*^9, {3.751824251222221*^9, 3.751824267269676*^9}, {
   3.751824303591106*^9, 3.7518243143224297`*^9}, 3.751824511664845*^9, 
   3.751826638711431*^9, 3.7518266842591248`*^9, 3.751826753758028*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"5258756f-f259-49eb-ae7b-d90d8e97b622"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"TS11", ":", " ", 
    RowBox[{"l", "\[GreaterEqual]", "1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"solutionNeutralEpsilonMax10", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"productOPEcoefficientsTS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
       "\[RuleDelayed]", 
       RowBox[{
        FractionBox["A", 
         RowBox[{"P11P0PrimalNeutral", "[", 
          RowBox[{"l", ",", "n"}], "]"}]], "/;", 
        RowBox[{"Not", "[", 
         RowBox[{"A", "===", "0"}], "]"}]}]}]}], "]"}], "//", 
    "FullSimplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"solutionNeutralEpsilonMax10", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"productOPEcoefficientsTS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"A", "-", 
         RowBox[{"P11P0PrimalNeutral", "[", 
          RowBox[{"l", ",", "n"}], "]"}]}], "/;", 
        RowBox[{"A", "===", "0"}]}]}]}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751823308329547*^9, 3.751823338951316*^9}, {
  3.751823698031156*^9, 3.751823786954681*^9}, {3.751823987098714*^9, 
  3.751823998354909*^9}, {3.751824526357914*^9, 3.751824532554888*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"935dae05-58d6-4b52-9bad-0d6fc9db0c20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.751823339919363*^9, 3.751823360588675*^9}, 
   3.751823438983357*^9, {3.751823681041901*^9, 3.751823754849745*^9}, 
   3.751823788654607*^9, 3.751823822153799*^9, {3.7518239940067587`*^9, 
   3.7518239994642057`*^9}, 3.751824515463359*^9, 3.751826319037726*^9, 
   3.751826638755237*^9, 3.75182668429959*^9, 3.751826753794108*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"a567620b-9a4f-4e44-bb49-f1b11c4a5347"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.751823339919363*^9, 3.751823360588675*^9}, 
   3.751823438983357*^9, {3.751823681041901*^9, 3.751823754849745*^9}, 
   3.751823788654607*^9, 3.751823822153799*^9, {3.7518239940067587`*^9, 
   3.7518239994642057`*^9}, 3.751824515463359*^9, 3.751826319037726*^9, 
   3.751826638755237*^9, 3.75182668429959*^9, 3.751826753796362*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"98a5e0b0-b68f-4649-9b40-d7d85912f8a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"TS12", ":", " ", 
    RowBox[{"l", "\[GreaterEqual]", "1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"solutionNeutralEpsilonMax10", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"productOPEcoefficientsTS", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", 
          RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
       "\[RuleDelayed]", 
       RowBox[{
        FractionBox["A", 
         RowBox[{"P12P0PrimalNeutral", "[", 
          RowBox[{"l", ",", "n"}], "]"}]], "/;", 
        RowBox[{"Not", "[", 
         RowBox[{"A", "===", "0"}], "]"}]}]}]}], "]"}], "//", 
    "FullSimplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"solutionNeutralEpsilonMax10", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"productOPEcoefficientsTS", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", 
          RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"A", "-", 
         RowBox[{"P12P0PrimalNeutral", "[", 
          RowBox[{"l", ",", "n"}], "]"}]}], "/;", 
        RowBox[{"A", "===", "0"}]}]}]}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751823796011743*^9, 3.7518238053667307`*^9}, 
   3.751824537374977*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"b933f8b8-4e02-4a58-a0e2-7a2b7de9d625"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.75182380688052*^9, 3.751823823286047*^9}, 
   3.751824519692975*^9, 3.751826370534563*^9, 3.7518266387989883`*^9, 
   3.751826684345201*^9, 3.751826753834955*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"eb1d8de6-d0cd-44a7-98a2-c4146f191e78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.75182380688052*^9, 3.751823823286047*^9}, 
   3.751824519692975*^9, 3.751826370534563*^9, 3.7518266387989883`*^9, 
   3.751826684345201*^9, 3.751826753836969*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c550f300-dd14-4224-90e3-b9cc54c98632"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"TS22", ":", " ", 
    RowBox[{"l", "\[GreaterEqual]", "1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"solutionNeutralEpsilonMax10", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"productOPEcoefficientsTS", "[", 
           RowBox[{"2", ",", "2"}], "]"}], "[", 
          RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
       "\[RuleDelayed]", 
       RowBox[{
        FractionBox["A", 
         RowBox[{"P22P0PrimalNeutral", "[", 
          RowBox[{"l", ",", "n"}], "]"}]], "/;", 
        RowBox[{"Not", "[", 
         RowBox[{"A", "===", "0"}], "]"}]}]}]}], "]"}], "//", 
    "FullSimplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"solutionNeutralEpsilonMax10", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"productOPEcoefficientsTS", "[", 
           RowBox[{"2", ",", "2"}], "]"}], "[", 
          RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"A", "-", 
         RowBox[{"P22P0PrimalNeutral", "[", 
          RowBox[{"l", ",", "n"}], "]"}]}], "/;", 
        RowBox[{"A", "===", "0"}]}]}]}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7518238350861883`*^9, 3.7518238451037188`*^9}, 
   3.751824539209013*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"50c3217e-276f-4365-a0ba-554cac788fdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.751823845704591*^9, {3.751824521377013*^9, 3.7518245409775877`*^9}, 
   3.7518266388474207`*^9, 3.751826684395994*^9, 3.7518267538805532`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"2dcf4435-f05d-4bcf-847d-b1c5085d9e77"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.751823845704591*^9, {3.751824521377013*^9, 3.7518245409775877`*^9}, 
   3.7518266388474207`*^9, 3.751826684395994*^9, 3.751826753882572*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"033b6d09-89fc-4bab-bcfa-72d356861868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "NTS", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Cases", "[", 
    RowBox[{"solutionNeutralEpsilonMax10", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"productOPEcoefficientsNTS", "[", 
         RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
      "\[RuleDelayed]", 
      FractionBox["A", 
       RowBox[{"PP2PrimalNeutral", "[", 
        RowBox[{"l", ",", "n"}], "]"}]]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.751822892293594*^9, 3.75182291953911*^9}, {
  3.7518237733046722`*^9, 3.751823777842464*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"5246568e-3e0d-4d8c-9617-d70898fca48b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7518229207021112`*^9, 3.751823047074141*^9, 
  3.751824544380411*^9, 3.7518266389087*^9, 3.7518266844475613`*^9, 
  3.7518267539295387`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"6b1accac-faf0-47f3-9de1-0c504c3ccdc3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Free theory limit", "Subsection",
 CellChangeTimes->{{3.751824562203244*^9, 
  3.751824566313284*^9}},ExpressionUUID->"32d79709-5f6a-41a7-99d3-\
6b732f96b757"],

Cell[BoxData[
 RowBox[{
  RowBox[{"freeLimit", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{"n", "\[Rule]", "0"}]}], "//", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"l", "\[Element]", "Integers"}]}]}], "]"}], "&"}]}], ",", 
     RowBox[{"df", "\[Rule]", 
      RowBox[{"3", "/", "2"}]}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"l", "\[Element]", "Integers"}]}]}], "]"}], "&"}]}]}]], "Input",\

 CellLabel->"In[18]:=",ExpressionUUID->"c504fdab-fa67-4337-9cee-8762ff1cc825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP0PrimalNeutral", "[", "n", "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.751824586661989*^9, 3.751824616740654*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a65db9b5-cbf3-4831-91e4-2c1b62cfa6dc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.751824587638571*^9, 3.751824617141185*^9}, 
   3.7518266389795437`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"7ebbac40-493d-44ef-96a7-abb2475d1342"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P11P0PrimalNeutral", "[", 
   RowBox[{"l", ",", "n"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.7518246139974737`*^9, 3.7518246270851727`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f059577e-ad7a-41ad-b433-96171ca50847"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7518246213032207`*^9, 3.751824627315394*^9}, 
   3.751826639026189*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"2971e514-4bd8-489e-bb50-152fdebfff4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P22P0PrimalNeutral", "[", 
   RowBox[{"l", ",", "n"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.7518246340850143`*^9, 3.751824634831645*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a3d7ea5f-d279-46d0-863d-d3136cd05d85"],

Cell[BoxData[
 FractionBox[
  RowBox[{"l", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "l"}], "]"}]}], 
  RowBox[{"Pochhammer", "[", 
   RowBox[{
    RowBox[{"2", "+", "l"}], ",", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "l"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.7518246351657*^9, 3.751826639129223*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4158cb7d-34f9-4f3c-8904-cf0d4a2b2504"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P12P0PrimalNeutral", "[", 
   RowBox[{"l", ",", "n"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.751824638320579*^9, 3.751824646995384*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5beb89d9-bd95-4564-8f57-4fc268db2f63"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7518246392435827`*^9, 3.751824647251979*^9}, 
   3.751826639174116*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"95d6bbcd-4bd5-4c57-89f3-9e219cbe7e74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP2PrimalNeutral", "[", 
   RowBox[{"l", ",", "n"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{3.7518246621211557`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"bde8c5c5-5de5-4d52-ae6d-c1f8cc873574"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.751824663004064*^9, 3.751826639377604*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"34b2cf57-8bea-451e-9ba4-992e0deee3db"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Charged channel", "Subchapter",
 CellChangeTimes->{{3.7518108839270983`*^9, 
  3.751810886318968*^9}},ExpressionUUID->"4cb931c8-2eb3-45fd-851e-\
7bb84864a694"],

Cell[CellGroupData[{

Cell["Computed coefficients P", "Subsection",
 CellChangeTimes->{{3.751811047242989*^9, 
  3.751811057784543*^9}},ExpressionUUID->"9e47089e-6b47-43d8-99dd-\
7ba06bd06705"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solutionChargedEpsilonMax7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"768", " ", "df"}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"61440", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"47185920", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"368640", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"41287680", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTS", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"440401920", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "df"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "96"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "df"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "df"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"49152", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"11796480", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"384", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"30720", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"23592960", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"245760", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"27525120", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsNTSb", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"330301440", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["df", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"]}], 
       RowBox[{"4718592", " ", "df", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"24", " ", "df"}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"4608", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"589824", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"566231040", " ", "df", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "df"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"8192", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"2621440", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"2560", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"819200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"157286400", " ", "df", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"24576", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"4718592", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"1376256", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"616562688", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}], 
       RowBox[{"23592960", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "df"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "df"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"productOPEcoefficientsTS", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "df"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1698693120", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "df"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "df"}], ")"}]}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725196310313129*^9, 3.725196315481155*^9}, {
  3.751811027745473*^9, 3.7518110310113163`*^9}, {3.751822976346861*^9, 
  3.751822977290866*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"41d4e765-5822-41fe-bfb8-2e602a606fd1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Guessed expression for P", "Subsection",
 CellChangeTimes->{{3.75181106829031*^9, 
  3.751811075702084*^9}},ExpressionUUID->"528848c0-9096-485c-96c3-\
08fde37b171c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"traceless", " ", "symmetric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7518133352938538`*^9, 3.751813344750204*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0fd00f35-1d59-410a-ba00-58acc4e8a063"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PP0Spin0Charged", "[", "n_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "!"}], ")"}], "2"]}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"df", "-", 
          FractionBox["3", "2"]}], ",", "n"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}], ",", "n"}], "]"}], "2"]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "df"}], "+", "n", "-", "3"}], ",", "n"}], "]"}], 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "df"}], "+", "n", "-", "2"}], ",", "n"}], "]"}], 
       " "}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751811096906008*^9, 3.751811194539095*^9}, {
   3.75181142197971*^9, 3.751811422337657*^9}, {3.751813018700391*^9, 
   3.751813021574641*^9}, {3.7518136389863*^9, 3.751813651443228*^9}, {
   3.751813789073629*^9, 3.751813792042159*^9}, 3.75182293587641*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"b00ccd9a-7d53-4c93-9271-760070b0b116"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PP0SpinOddCharged", "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"1", "-", "l"}]], " ", "l", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "l"}], ")"}], " ", 
     RowBox[{"n", "!"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "l", "+", "n"}], "]"}]}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "df"}], ",", 
        RowBox[{"1", "+", "n"}]}], "]"}], "2"], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "df"}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", "n"}]}], "]"}], " ", 
     
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "df"}], ",", 
       RowBox[{"l", "+", "n"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "df"}], "+", "n"}], ",", 
       RowBox[{"1", "+", "n"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"df", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", "n"}], ",", 
       FractionBox[
        RowBox[{"1", "+", "l"}], "2"]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", "n"}], 
      "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.751811767066012*^9, 3.7518117704411793`*^9}, {
   3.751811823201024*^9, 3.751812020562448*^9}, {3.751812074629126*^9, 
   3.751812101087591*^9}, {3.751812203865638*^9, 3.7518122108079157`*^9}, {
   3.751812245067952*^9, 3.751812256731675*^9}, {3.751812326819972*^9, 
   3.751812336592704*^9}, {3.7518123874926577`*^9, 3.751812393064946*^9}, 
   3.751812527544516*^9, {3.75181258810678*^9, 3.751812589781185*^9}, {
   3.751812888823854*^9, 3.751812901289711*^9}, {3.751813992645138*^9, 
   3.751814027037726*^9}, {3.751814107256929*^9, 3.751814144392436*^9}, {
   3.751814180541416*^9, 3.751814220402335*^9}, {3.7518143710641947`*^9, 
   3.75181437837136*^9}, 3.7518229381689167`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"0a4c7503-1363-4a85-8a36-9ed5d7948d69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PP0SpinEvenCharged", "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", "l"}], 
    RowBox[{
     SuperscriptBox["2", "l"], 
     RowBox[{"n", "!"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "l", "+", "n"}], "]"}]}]], 
   FractionBox[
    RowBox[{
     RowBox[{"2", "df"}], "+", 
     RowBox[{"2", "n"}], "-", "3"}], 
    RowBox[{
     RowBox[{"2", "df"}], "+", 
     RowBox[{"2", "n"}], "+", "l", "-", "3"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"df", "-", 
         FractionBox["3", "2"]}], ",", "n"}], "]"}], "2"], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"df", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"n", "+", 
        FractionBox["l", "2"]}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"df", "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"n", "+", "l"}]}], "]"}]}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "df"}], "+", "n", "-", "3"}], ",", "n"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", " ", 
       RowBox[{
        RowBox[{"df", "+", "n", "+", 
         FractionBox["l", "2"]}], ",", 
        FractionBox["l", "2"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "df"}], "+", "n", "+", "l", "-", "2"}], ",", "n"}],
        "]"}]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.75181260505063*^9, 3.7518126055686703`*^9}, {
   3.751812640575184*^9, 3.751812669325159*^9}, {3.7518127061304703`*^9, 
   3.7518127987948713`*^9}, {3.751812839077898*^9, 3.751812839241172*^9}, {
   3.7518129260798798`*^9, 3.7518129316216183`*^9}, 3.751814097375305*^9, {
   3.751814868708509*^9, 3.751814869055365*^9}, 3.751822941050613*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"c56937de-500a-4ff1-82a6-151ea0897f8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"l", "=", 
    RowBox[{
    "0", " ", "is", " ", "a", " ", "subcase", " ", "of", " ", "the", " ", 
     "general", " ", "coefficient"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox[
    RowBox[{"PP0SpinEvenCharged", "[", 
     RowBox[{"0", ",", "n"}], "]"}], 
    RowBox[{"PP0Spin0Charged", "[", "n", "]"}]], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.751813031556509*^9, 3.751813049692164*^9}, {
  3.7518133585350227`*^9, 3.75181338486618*^9}, {3.751822944404449*^9, 
  3.751822947383131*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"cc76bd37-c1b4-4e32-a239-eead1411df36"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.751813034287155*^9, 3.7518130502167377`*^9}, 
   3.751813208702847*^9, 3.751813386252408*^9, 3.751814089465878*^9, 
   3.751814225672049*^9, 3.751816138455353*^9, 3.751816635399921*^9, 
   3.751819414689604*^9, 3.751823026610283*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f02acf82-61cc-491d-be36-5624f8df5fb7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"non", " ", "traceless", " ", "symmetric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.751813349604437*^9, 3.7518133499853487`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5e8190c7-1ac2-44e1-b328-9004302d8b6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PP2PrimalCharged", "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", "l"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"df", "+", 
      FractionBox[
       RowBox[{"1", "+", "l"}], "2"], "+", "n"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", "df"}], ",", "n"}], "]"}], "2"], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "+", "df"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", "n"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "+", "df"}], ",", 
      RowBox[{"l", "+", "n"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"l", "!"}], " ", 
    RowBox[{"n", "!"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"df", "+", "l", "+", "n"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", "+", "l"}], ",", "n"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "df"}], "+", "n"}], ",", "n"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", "n"}], 
     "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.751811617358899*^9, 3.7518116404029512`*^9}, {
   3.7518132194933662`*^9, 3.751813238832508*^9}, {3.751813270747267*^9, 
   3.7518133009193*^9}, 3.751814074231118*^9, {3.7518166181530447`*^9, 
   3.751816618747892*^9}, 3.751822950294467*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"4bc3afef-396e-47e4-87ed-b5c6f4b1ddf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PP2DualCharged", "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", "l"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"df", "+", 
      FractionBox[
       RowBox[{"3", "+", "l"}], "2"], "+", "n"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", "df"}], ",", 
       RowBox[{"1", "+", "n"}]}], "]"}], "2"], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "+", "df"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", "n"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "+", "df"}], ",", 
      RowBox[{"1", "+", "l", "+", "n"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"l", "!"}], " ", 
    RowBox[{"n", "!"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "df", "+", "l", "+", "n"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"2", "+", "l"}], ",", 
      RowBox[{"2", "+", "n"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "df"}], "+", "n"}], ",", "n"}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "df"}], "+", "l", "+", "n"}], ",", 
      RowBox[{"1", "+", "n"}]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.751811435327428*^9, 3.751811518957716*^9}, {
   3.751811583958856*^9, 3.7518115992397337`*^9}, {3.7518131336770477`*^9, 
   3.7518131949261427`*^9}, {3.751813245454434*^9, 3.751813252275312*^9}, {
   3.751814058052058*^9, 3.751814070298379*^9}, {3.7518166215263433`*^9, 
   3.7518166220305777`*^9}, 3.7518229527922087`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"d3bc9f62-4477-48f6-9d47-e6bcbdf254f9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"checks", " ", "--"}], "--"}], "--"}], "--"}]}]}]}]}]}], 
   "--"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.751811201866444*^9, 3.751811204876083*^9}, {
  3.751823867841071*^9, 
  3.751823870446396*^9}},ExpressionUUID->"6b9ec2db-eedb-4711-b3ad-\
559d27d3cea8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"solutionChargedEpsilonMax7", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"0", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
     "\[RuleDelayed]", 
     FractionBox["A", 
      RowBox[{"PP0Spin0Charged", "[", "n", "]"}]]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.751811270974622*^9, 3.751811287949251*^9}, {
   3.751811336512473*^9, 3.751811397257223*^9}, 3.7518114309488573`*^9, 
   3.7518229562986593`*^9, 3.751822992278762*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"09bab31d-c4dd-41aa-bf0c-73c02c9062be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.751811608541951*^9, 3.7518116996120777`*^9, 
  3.751812957490732*^9, 3.751813208762413*^9, 3.751813656478121*^9, 
  3.7518138025080957`*^9, 3.751814089559492*^9, 3.75181422579156*^9, 
  3.751816138554804*^9, 3.751816635484448*^9, 3.751819414967229*^9, 
  3.7518230267148733`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"503973eb-1c62-4d34-aa9c-073af4093519"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"solutionChargedEpsilonMax7", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
     "\[RuleDelayed]", 
     RowBox[{
      FractionBox["A", 
       RowBox[{"PP0SpinOddCharged", "[", 
        RowBox[{"l", ",", "n"}], "]"}]], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "\[GreaterEqual]", "1"}], "&&", 
        RowBox[{"OddQ", "[", "l", "]"}]}], ")"}]}]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7518120348487587`*^9, 3.751812066651082*^9}, {
   3.751812141525488*^9, 3.751812226621131*^9}, {3.7518123986120872`*^9, 
   3.751812402161765*^9}, {3.751812594687449*^9, 3.7518125962660913`*^9}, {
   3.751814163127638*^9, 3.751814168082363*^9}, {3.751814204528371*^9, 
   3.751814206665646*^9}, 3.751822958923686*^9, 3.751822993863799*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"0011bb50-73f5-4e96-904d-173148b88d25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.751812048566608*^9, 3.751812109939066*^9}, {
   3.7518121555330563`*^9, 3.751812226855751*^9}, 3.7518122639754877`*^9, {
   3.75181233032728*^9, 3.751812339174206*^9}, {3.751812395394183*^9, 
   3.751812402595922*^9}, 3.751812532678672*^9, 3.751812596740131*^9, 
   3.751812957541841*^9, 3.75181320880849*^9, 3.751814031740448*^9, {
   3.7518140896022*^9, 3.751814225834696*^9}, 3.751816138597393*^9, 
   3.7518166355263863`*^9, 3.751819415016005*^9, 3.751823026758338*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"28269a29-9c32-4a69-a98b-8962267c471b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"solutionChargedEpsilonMax7", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"productOPEcoefficientsTS", "[", 
        RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
     "\[RuleDelayed]", 
     RowBox[{
      FractionBox["A", 
       RowBox[{"PP0SpinEvenCharged", "[", 
        RowBox[{"l", ",", "n"}], "]"}]], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "\[GreaterEqual]", "2"}], "&&", 
        RowBox[{"EvenQ", "[", "l", "]"}]}], ")"}]}]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7518126916474113`*^9, 3.751812695685137*^9}, {
   3.751812727969343*^9, 3.7518127285451937`*^9}, 3.7518229613237*^9, 
   3.75182299533563*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"c3f3fb18-366e-437f-b106-ae47a9ffd9a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7518126966554813`*^9, 3.75181272925847*^9}, 
   3.751812807354189*^9, 3.751812842148584*^9, {3.751812939357832*^9, 
   3.751812957593539*^9}, 3.751813208858189*^9, 3.75181408966079*^9, 
   3.751814225883728*^9, 3.751814874920354*^9, 3.751816138639854*^9, 
   3.751816635565714*^9, 3.751819415062725*^9, 3.751823026803134*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"e8e3ad18-bf7d-4bc0-9c23-7e90f2b0827b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"solutionChargedEpsilonMax7", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"productOPEcoefficientsNTS", "[", 
        RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
     "\[RuleDelayed]", 
     FractionBox["A", 
      RowBox[{"PP2DualCharged", "[", 
       RowBox[{"l", ",", "n"}], "]"}]]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.751811505170237*^9, 3.751811545479354*^9}, {
   3.751816627638155*^9, 3.751816629088435*^9}, 3.751822964871366*^9, 
   3.751822996589142*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"fca12676-1241-4105-95c6-0a2cd698b6c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.751811699670292*^9, 3.7518129576406612`*^9, 
  3.751813208910758*^9, 3.751813256313726*^9, 3.751813305516282*^9, 
  3.7518140897110033`*^9, 3.75181422593427*^9, 3.751816138683567*^9, 
  3.751816635605258*^9, 3.751819415112597*^9, 3.751823026847522*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"039498c6-c3ae-4eca-9640-60ac7934085f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"solutionChargedEpsilonMax7", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"productOPEcoefficientsNTSb", "[", 
        RowBox[{"l_", ",", "n_"}], "]"}], "\[Rule]", "A_"}], ")"}], 
     "\[RuleDelayed]", 
     FractionBox["A", 
      RowBox[{"PP2PrimalCharged", "[", 
       RowBox[{"l", ",", "n"}], "]"}]]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.751811650615679*^9, 3.7518116536049423`*^9}, {
   3.751811684991947*^9, 3.751811685382752*^9}, {3.7518166315205107`*^9, 
   3.751816632160717*^9}, 3.751822967448802*^9, 3.751822998673045*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"00d3e5c0-dd33-47ab-8c38-2412583c2d0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7518113679227133`*^9, 3.7518114318176203`*^9}, {
   3.7518115120972013`*^9, 3.7518115461785517`*^9}, {3.751811586711697*^9, 
   3.751811609318479*^9}, 3.751811654235681*^9, {3.751811685968945*^9, 
   3.751811699720495*^9}, 3.751812957688525*^9, 3.751813208964349*^9, 
   3.751813256953027*^9, 3.75181330616077*^9, 3.75181408976553*^9, 
   3.75181422598742*^9, 3.7518161387265778`*^9, 3.751816635663148*^9, 
   3.751819415158518*^9, 3.7518230268942347`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a706b9f6-c06b-49d5-90d2-81055bc92834"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Free theory limit", "Subsection",
 CellChangeTimes->{{3.751816121637053*^9, 3.751816123539042*^9}, {
  3.7518226997587967`*^9, 
  3.7518227008762836`*^9}},ExpressionUUID->"41cbd59b-1ab7-48ab-93a8-\
e85efaee794d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"freeLimit", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{"n", "\[Rule]", "0"}]}], "//", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"l", "\[Element]", "Integers"}]}]}], "]"}], "&"}]}], ",", 
     RowBox[{"df", "\[Rule]", 
      RowBox[{"3", "/", "2"}]}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"l", "\[Element]", "Integers"}]}]}], "]"}], "&"}]}]}]], "Input",\

 CellChangeTimes->{{3.75181626217089*^9, 3.751816278701466*^9}, {
   3.751816357875504*^9, 3.751816379283955*^9}, {3.751816483640731*^9, 
   3.751816488007042*^9}, {3.751816699572155*^9, 3.751816706071313*^9}, 
   3.751819479002429*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"cdf35562-1264-4703-b7a4-ae3da2aed361"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP0Spin0Charged", "[", "n", "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.751816677699746*^9, 3.751816678137455*^9}, {
   3.7518167414580097`*^9, 3.751816746262732*^9}, 3.751823002286642*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"5765d336-4e32-4fa1-a7bf-0175a0bdc1b3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.751816678593648*^9, {3.751816732236825*^9, 3.751816746599409*^9}, 
   3.751819415262858*^9, 3.751819481877837*^9, 3.751823026952952*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e372badc-1b8a-4e25-bac9-d40d565e5ae1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP0SpinOddCharged", "[", 
   RowBox[{"l", ",", "n"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.75181614762035*^9, 3.751816196129293*^9}, {
   3.751816236207452*^9, 3.751816288362618*^9}, 3.751823004659151*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"83d35cd2-f917-4021-86a4-904ab4fe77bb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7518161496317472`*^9, 3.751816196848021*^9}, {
   3.7518162391475677`*^9, 3.751816256168975*^9}, 3.751816289023501*^9, 
   3.751816340902155*^9, 3.751816380565939*^9, 3.751816458280323*^9, 
   3.751816494759798*^9, 3.751816635778448*^9, 3.751816710075844*^9, 
   3.751816748805895*^9, 3.75181941566953*^9, 3.751819482796536*^9, 
   3.751823027302713*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"7fdd23fe-b977-4884-a1a7-0a33b6a7b717"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP0SpinEvenCharged", "[", 
   RowBox[{"l", ",", "n"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.751816168367855*^9, 3.751816172897478*^9}, {
   3.751816291895616*^9, 3.751816304911284*^9}, {3.751816719380405*^9, 
   3.7518167279461412`*^9}, 3.751823008219112*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"4f7951ec-2e5e-4089-909b-4d8973837d5a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.7518161733977127`*^9, {3.7518162948115396`*^9, 3.7518163056403008`*^9}, 
   3.751816341486177*^9, 3.751816381658955*^9, 3.7518164593262253`*^9, 
   3.75181649554823*^9, 3.7518166358432913`*^9, {3.751816711067181*^9, 
   3.751816749508996*^9}, 3.751819415856324*^9, 3.751819483318123*^9, 
   3.751823027712365*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a44c80dc-da14-4e64-99eb-fbdd9faef1e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP2PrimalCharged", "[", 
   RowBox[{"l", ",", "0"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.751816204095339*^9, 3.751816208963868*^9}, 
   3.751816344059095*^9, 3.751823010818769*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"f15c5430-dad3-497b-9ff1-5415810a365f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", "l"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "l"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "+", 
    RowBox[{"2", " ", "l"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.751816209688436*^9, 3.751816344603788*^9, 
  3.7518163821195*^9, 3.751816460009556*^9, 3.751816496335289*^9, 
  3.7518166358870983`*^9, 3.751816750256325*^9, 3.751819415999152*^9, 
  3.751819492616055*^9, 3.751823027975729*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b84e25dd-0a1c-4321-9d32-968bf7324d7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PP2DualCharged", "[", 
   RowBox[{"l", ",", "0"}], "]"}], "//", "freeLimit"}]], "Input",
 CellChangeTimes->{{3.751816221522242*^9, 3.751816222010029*^9}, 
   3.7518163468460007`*^9, 3.7518230135144444`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"d7631ecb-1e1f-4182-8088-5f9e55d920b8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.751816222602371*^9, 3.7518163472861557`*^9, 
  3.7518163831459427`*^9, 3.7518164606543417`*^9, 3.751816496962569*^9, 
  3.7518166359411297`*^9, 3.751816751069017*^9, 3.751819416040758*^9, 
  3.751819494863102*^9, 3.751823029823021*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"80197fb5-93b6-4677-a2d9-8c89f8ae76b0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "11.3 for Linux x86 (64-bit) (March 6, 2018)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2098, 63, 140, "Input",ExpressionUUID->"10f24c5a-6775-4842-bc94-20d756f20da6"],
Cell[CellGroupData[{
Cell[2681, 87, 170, 3, 87, "Chapter",ExpressionUUID->"4e2f4429-43d2-48e9-926e-67b8db82d32c"],
Cell[CellGroupData[{
Cell[2876, 94, 163, 3, 80, "Subchapter",ExpressionUUID->"f223dcbc-d662-4add-95ef-522fbc75b9f3"],
Cell[CellGroupData[{
Cell[3064, 101, 171, 3, 68, "Subsection",ExpressionUUID->"d8a7ef65-fd45-4bc5-b887-3dda70ff2dd3"],
Cell[3238, 106, 196788, 5901, 14810, "Input",ExpressionUUID->"840e4d5e-fe2a-43d3-a341-f9e42fb0330e"],
Cell[200029, 6009, 146, 2, 60, "Input",ExpressionUUID->"b5e92a23-7c47-49c9-8c6f-a2fe09cdd645"]
}, Closed]],
Cell[CellGroupData[{
Cell[200212, 6016, 171, 3, 47, "Subsection",ExpressionUUID->"5d950733-db07-4677-b980-820392e6b72e"],
Cell[200386, 6021, 1748, 52, 187, "Input",ExpressionUUID->"b38899e0-30e1-4ca5-9fa3-9fe90b85dd80"],
Cell[202137, 6075, 5036, 147, 482, "Input",ExpressionUUID->"734f963d-9876-4e9a-b2cb-2362f64d1498"],
Cell[207176, 6224, 1953, 55, 184, "Input",ExpressionUUID->"ce9eb872-b479-4199-bfcf-eb2094ffaf05"],
Cell[209132, 6281, 513, 15, 60, "Input",ExpressionUUID->"1a1545e4-6230-4543-87a2-beb15e52a9a8"],
Cell[CellGroupData[{
Cell[209670, 6300, 973, 25, 151, "Input",ExpressionUUID->"15825a69-11ea-49ce-a680-cb46f3e4a66b"],
Cell[210646, 6327, 419, 7, 68, "Output",ExpressionUUID->"5258756f-f259-49eb-ae7b-d90d8e97b622"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211102, 6339, 1681, 45, 203, "Input",ExpressionUUID->"935dae05-58d6-4b52-9bad-0d6fc9db0c20"],
Cell[212786, 6386, 750, 12, 68, "Output",ExpressionUUID->"a567620b-9a4f-4e44-bb49-f1b11c4a5347"],
Cell[213539, 6400, 602, 10, 68, "Output",ExpressionUUID->"98a5e0b0-b68f-4649-9b40-d7d85912f8a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214178, 6415, 1565, 44, 203, "Input",ExpressionUUID->"b933f8b8-4e02-4a58-a0e2-7a2b7de9d625"],
Cell[215746, 6461, 582, 10, 68, "Output",ExpressionUUID->"eb1d8de6-d0cd-44a7-98a2-c4146f191e78"],
Cell[216331, 6473, 434, 8, 68, "Output",ExpressionUUID->"c550f300-dd14-4224-90e3-b9cc54c98632"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216802, 6486, 1567, 44, 203, "Input",ExpressionUUID->"50c3217e-276f-4365-a0ba-554cac788fdb"],
Cell[218372, 6532, 678, 11, 68, "Output",ExpressionUUID->"2dcf4435-f05d-4bcf-847d-b1c5085d9e77"],
Cell[219053, 6545, 289, 5, 68, "Output",ExpressionUUID->"033b6d09-89fc-4bab-bcfa-72d356861868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219379, 6555, 722, 18, 153, "Input",ExpressionUUID->"5246568e-3e0d-4d8c-9617-d70898fca48b"],
Cell[220104, 6575, 612, 11, 68, "Output",ExpressionUUID->"6b1accac-faf0-47f3-9de1-0c504c3ccdc3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[220765, 6592, 165, 3, 47, "Subsection",ExpressionUUID->"32d79709-5f6a-41a7-99d3-6b732f96b757"],
Cell[220933, 6597, 766, 22, 60, "Input",ExpressionUUID->"c504fdab-fa67-4337-9cee-8762ff1cc825"],
Cell[CellGroupData[{
Cell[221724, 6623, 246, 4, 60, "Input",ExpressionUUID->"a65db9b5-cbf3-4831-91e4-2c1b62cfa6dc"],
Cell[221973, 6629, 201, 3, 109, "Output",ExpressionUUID->"7ebbac40-493d-44ef-96a7-abb2475d1342"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222211, 6637, 276, 5, 60, "Input",ExpressionUUID->"f059577e-ad7a-41ad-b433-96171ca50847"],
Cell[222490, 6644, 201, 3, 109, "Output",ExpressionUUID->"2971e514-4bd8-489e-bb50-152fdebfff4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222728, 6652, 274, 5, 60, "Input",ExpressionUUID->"a3d7ea5f-d279-46d0-863d-d3136cd05d85"],
Cell[223005, 6659, 402, 11, 109, "Output",ExpressionUUID->"4158cb7d-34f9-4f3c-8904-cf0d4a2b2504"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223444, 6675, 272, 5, 60, "Input",ExpressionUUID->"5beb89d9-bd95-4564-8f57-4fc268db2f63"],
Cell[223719, 6682, 201, 3, 109, "Output",ExpressionUUID->"95d6bbcd-4bd5-4c57-89f3-9e219cbe7e74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223957, 6690, 248, 5, 60, "Input",ExpressionUUID->"bde8c5c5-5de5-4d52-ae6d-c1f8cc873574"],
Cell[224208, 6697, 171, 2, 109, "Output",ExpressionUUID->"34b2cf57-8bea-451e-9ba4-992e0deee3db"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224440, 6706, 165, 3, 80, "Subchapter",ExpressionUUID->"4cb931c8-2eb3-45fd-851e-7bb84864a694"],
Cell[CellGroupData[{
Cell[224630, 6713, 171, 3, 68, "Subsection",ExpressionUUID->"9e47089e-6b47-43d8-99dd-7ba06bd06705"],
Cell[224804, 6718, 34257, 1038, 1770, "Input",ExpressionUUID->"41d4e765-5822-41fe-bfb8-2e602a606fd1"]
}, Closed]],
Cell[CellGroupData[{
Cell[259098, 7761, 171, 3, 47, "Subsection",ExpressionUUID->"528848c0-9096-485c-96c3-08fde37b171c"],
Cell[259272, 7766, 246, 4, 39, "Input",ExpressionUUID->"0fd00f35-1d59-410a-ba00-58acc4e8a063"],
Cell[259521, 7772, 1390, 40, 85, "Input",ExpressionUUID->"b00ccd9a-7d53-4c93-9271-760070b0b116"],
Cell[260914, 7814, 2690, 75, 98, "Input",ExpressionUUID->"0a4c7503-1363-4a85-8a36-9ed5d7948d69"],
Cell[263607, 7891, 2028, 58, 98, "Input",ExpressionUUID->"c56937de-500a-4ff1-82a6-151ea0897f8f"],
Cell[CellGroupData[{
Cell[265660, 7953, 669, 16, 98, "Input",ExpressionUUID->"cc76bd37-c1b4-4e32-a239-eead1411df36"],
Cell[266332, 7971, 362, 5, 44, "Output",ExpressionUUID->"f02acf82-61cc-491d-be36-5624f8df5fb7"]
}, Open  ]],
Cell[266709, 7979, 258, 4, 39, "Input",ExpressionUUID->"5e8190c7-1ac2-44e1-b328-9004302d8b6e"],
Cell[266970, 7985, 1909, 56, 84, "Input",ExpressionUUID->"4bc3afef-396e-47e4-87ed-b5c6f4b1ddf1"],
Cell[268882, 8043, 2080, 59, 84, "Input",ExpressionUUID->"d3bc9f62-4477-48f6-9d47-e6bcbdf254f9"],
Cell[270965, 8104, 490, 16, 39, "Input",ExpressionUUID->"6b9ec2db-eedb-4711-b3ad-559d27d3cea8"],
Cell[CellGroupData[{
Cell[271480, 8124, 674, 16, 66, "Input",ExpressionUUID->"09bab31d-c4dd-41aa-bf0c-73c02c9062be"],
Cell[272157, 8142, 473, 8, 44, "Output",ExpressionUUID->"503973eb-1c62-4d34-aa9c-073af4093519"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272667, 8155, 1043, 24, 67, "Input",ExpressionUUID->"0011bb50-73f5-4e96-904d-173148b88d25"],
Cell[273713, 8181, 735, 12, 44, "Output",ExpressionUUID->"28269a29-9c32-4a69-a98b-8962267c471b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274485, 8198, 848, 22, 67, "Input",ExpressionUUID->"c3f3fb18-366e-437f-b106-ae47a9ffd9a0"],
Cell[275336, 8222, 543, 9, 44, "Output",ExpressionUUID->"e8e3ad18-bf7d-4bc0-9c23-7e90f2b0827b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275916, 8236, 677, 17, 67, "Input",ExpressionUUID->"fca12676-1241-4105-95c6-0a2cd698b6c0"],
Cell[276596, 8255, 469, 8, 44, "Output",ExpressionUUID->"039498c6-c3ae-4eca-9640-60ac7934085f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277102, 8268, 730, 17, 67, "Input",ExpressionUUID->"00d3e5c0-dd33-47ab-8c38-2412583c2d0c"],
Cell[277835, 8287, 718, 12, 44, "Output",ExpressionUUID->"a706b9f6-c06b-49d5-90d2-81055bc92834"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[278602, 8305, 218, 4, 47, "Subsection",ExpressionUUID->"41cbd59b-1ab7-48ab-93a8-e85efaee794d"],
Cell[278823, 8311, 1003, 26, 39, "Input",ExpressionUUID->"cdf35562-1264-4703-b7a4-ae3da2aed361"],
Cell[CellGroupData[{
Cell[279851, 8341, 319, 5, 39, "Input",ExpressionUUID->"5765d336-4e32-4fa1-a7bf-0175a0bdc1b3"],
Cell[280173, 8348, 268, 4, 44, "Output",ExpressionUUID->"e372badc-1b8a-4e25-bac9-d40d565e5ae1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280478, 8357, 342, 6, 39, "Input",ExpressionUUID->"83d35cd2-f917-4021-86a4-904ab4fe77bb"],
Cell[280823, 8365, 484, 7, 44, "Output",ExpressionUUID->"7fdd23fe-b977-4884-a1a7-0a33b6a7b717"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281344, 8377, 396, 7, 39, "Input",ExpressionUUID->"4f7951ec-2e5e-4089-909b-4d8973837d5a"],
Cell[281743, 8386, 445, 7, 44, "Output",ExpressionUUID->"a44c80dc-da14-4e64-99eb-fbdd9faef1e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282225, 8398, 318, 6, 39, "Input",ExpressionUUID->"f15c5430-dad3-497b-9ff1-5415810a365f"],
Cell[282546, 8406, 596, 14, 75, "Output",ExpressionUUID->"b84e25dd-0a1c-4321-9d32-968bf7324d7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283179, 8425, 320, 6, 39, "Input",ExpressionUUID->"d7631ecb-1e1f-4182-8088-5f9e55d920b8"],
Cell[283502, 8433, 364, 5, 44, "Output",ExpressionUUID->"80197fb5-93b6-4677-a2d9-8c89f8ae76b0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/three_point_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    452060,      12391]
NotebookOptionsPosition[    405885,      11606]
NotebookOutlinePosition[    406250,      11622]
CellTagsIndexPosition[    406207,      11619]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7190428919807568`*^9, 3.719042901129793*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d55402ce-6483-4536-9179-2cfb1605f662"],

Cell[BoxData[
 RowBox[{"<<", "CFTs4D`"}]], "Input",
 CellChangeTimes->{{3.719042903642478*^9, 3.719042908305545*^9}, {
  3.724937487637282*^9, 3.724937488678505*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bfddc9f6-5b63-4ebf-8817-4044b8ec4a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", "\[Element]", "Integers"}], ")"}], "&&", 
    RowBox[{"l", ">", "10"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7190435242481213`*^9, 3.719043529217894*^9}, {
   3.719155949189726*^9, 3.7191559623817263`*^9}, {3.719156213124268*^9, 
   3.7191562486414127`*^9}, {3.71921527494242*^9, 3.7192153792313223`*^9}, 
   3.7192171662702847`*^9, {3.719668385118053*^9, 3.7196683881111383`*^9}, {
   3.719668679210836*^9, 3.71966868745312*^9}, {3.751176413076014*^9, 
   3.751176413398108*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d4b56d02-dafb-4867-a54b-2c6df6d266ad"],

Cell[CellGroupData[{

Cell[TextData[{
 "Neutral channel: <",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "79a0637b-e226-4562-b546-0687dd98a738"],
 "\[Psi]O>, <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "83af512e-902c-4a16-ae88-64d090a66f88"],
 "\[Psi]> and <O\[Psi]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "91555ef0-d1bd-4aad-b530-2ba3ba797f7f"],
 ">"
}], "Chapter",
 CellChangeTimes->{{3.751176201805607*^9, 3.7511762162654657`*^9}, 
   3.751289330067821*^9, {3.75128941556595*^9, 3.751289457640373*^9}, {
   3.7513069681385183`*^9, 3.7513069772067003`*^9}, {3.751532077643873*^9, 
   3.7515320923660927`*^9}},ExpressionUUID->"99fb2f61-0ecf-44f6-a4d1-\
9d35dae4626a"],

Cell[CellGroupData[{

Cell["---------- p=0 ----------", "Subchapter",
 CellChangeTimes->{{3.751289545066588*^9, 3.751289546044257*^9}, {
  3.751289912399857*^9, 
  3.751289921170835*^9}},ExpressionUUID->"a1567c9b-452d-4b8a-b161-\
53147f5fe676"],

Cell[CellGroupData[{

Cell["Bases of tensor structures", "Subsection",
 CellChangeTimes->{{3.752070901236067*^9, 
  3.752070918673545*^9}},ExpressionUUID->"f428afbe-89fc-41c4-88c5-\
69dba979f9b5"],

Cell[CellGroupData[{

Cell[TextData[{
 "Left: <",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "e0246da2-e34e-4afa-9ece-5ce11b91984a"],
 "\[Psi]O>"
}], "Subsubsection",
 CellChangeTimes->{{3.7512895231495333`*^9, 3.751289523731822*^9}, {
  3.751289556600762*^9, 3.751289565832429*^9}, {3.7512896323137712`*^9, 
  3.751289632832383*^9}},ExpressionUUID->"4db64b48-f737-4f17-8462-\
b5654c867830"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftKinematicFactor", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
  3.719043867602723*^9, 3.7190438893841133`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2cf47a25-4624-485b-b8e2-d54551ce21f0"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190494062438803`*^9, 3.720116497924076*^9, 
   3.724821655143796*^9, {3.724823896770939*^9, 3.724823909338485*^9}, 
   3.725003935060893*^9, 3.72500427538134*^9, 3.725004429065296*^9, 
   3.725004973285564*^9, 3.72500512505134*^9, {3.75128939047888*^9, 
   3.751289398473659*^9}, 3.751532133058172*^9, 3.751619106352233*^9, 
   3.751899564835988*^9, 3.751899666553911*^9, 3.752071340994573*^9, 
   3.752071640402356*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"56f6eb53-72a5-4fc4-8beb-9d43061bc754"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftTensorStructures", "=", 
  RowBox[{
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "l"}], "}"}]}], "}"}], "]"}], "//", 
   "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
  3.719043777517205*^9, 3.719043785129274*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"91cb6340-941f-4da5-bf95-397398a937b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], "l"]}], ",", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.720116498502029*^9, 3.7248216551769943`*^9, {3.72482389684466*^9, 
   3.724823909503796*^9}, 3.725003936149461*^9, 3.725004276002393*^9, 
   3.725004432671767*^9, 3.725004973321072*^9, 3.725005125091381*^9, 
   3.751289399329091*^9, 3.751532134244886*^9, 3.751619106468058*^9, 
   3.7518995649697657`*^9, 3.7518996667975082`*^9, 3.752071341143619*^9, 
   3.752071640592594*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"e0d99649-4123-4b23-9eab-f9d2b915641c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "the", " ", "case", " ", "l"}], "=", 
    RowBox[{
     RowBox[{
     "0", " ", "we", " ", "need", " ", "to", " ", "set", " ", 
      "\[Lambda]2fbfO"}], "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"leftCorrelator", "=", 
   RowBox[{"leftKinematicFactor", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]1fbfO", " ", 
       RowBox[{"leftTensorStructures", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "+", 
      RowBox[{"\[Lambda]2fbfO", " ", 
       RowBox[{"leftTensorStructures", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
  3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719049421349147*^9, 
  3.719049421926196*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"539779ad-a768-4649-b0b7-7e371389c06b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Lambda]2fbfO", " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]]}], "+", 
    RowBox[{"\[Lambda]1fbfO", " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], ")"}], "l"]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.720116499400133*^9, 
   3.724821655204368*^9, {3.7248238969678907`*^9, 3.7248239096306553`*^9}, 
   3.725003941818264*^9, 3.7250042767955103`*^9, 3.725004437886448*^9, 
   3.72500447140031*^9, 3.725004973355266*^9, 3.725005125096986*^9, 
   3.751289400581778*^9, 3.75153214024786*^9, 3.7516191064754143`*^9, 
   3.7518995650020227`*^9, 3.751899666858918*^9, 3.75207134117898*^9, 
   3.7520716406384163`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"ecdb5eaa-1f68-4fb4-b98f-8436615f9c38"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right A: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "34018ae5-cdd3-48dc-b03c-86201baf2d4e"],
 "\[Psi]>"
}], "Subsubsection",
 CellChangeTimes->{{3.7512895231495333`*^9, 3.751289523731822*^9}, {
  3.751289556600762*^9, 3.751289625445239*^9}, {3.751532256331428*^9, 
  3.7515322567587643`*^9}},ExpressionUUID->"d9659cc7-3aa8-4994-b7dc-\
90e58816c48f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorA", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, 
   3.7515322281337013`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"77cfa094-996e-45b4-8010-164eaa3be148"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.7201165005349197`*^9, 
   3.7248216552498837`*^9, {3.724823897237568*^9, 3.7248239098788433`*^9}, 
   3.725004770207574*^9, 3.725004973406994*^9, 3.725005125153941*^9, 
   3.751532150456018*^9, 3.751532234435059*^9, 3.7515324432791853`*^9, 
   3.751619106510826*^9, 3.751899565035119*^9, 3.751899666916815*^9, 
   3.75207134258221*^9, 3.752071640677527*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"25ad1e20-0641-4b07-90e3-74720afb0722"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresA", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"l", "+", "1"}]], 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.751532158700076*^9, 3.751532161011612*^9}, 3.751532230996623*^9, {
   3.7515324398093157`*^9, 3.751532440510848*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"aaa9f4a2-0767-464e-8d9f-b6c779d86960"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.720116502338499*^9, 3.724821655282279*^9, {
   3.7248238973259068`*^9, 3.7248239100506763`*^9}, 3.725004770953713*^9, 
   3.725004973441244*^9, 3.725005125192645*^9, {3.751532152078128*^9, 
   3.751532161620269*^9}, 3.751532235308299*^9, {3.75153244111941*^9, 
   3.751532444109065*^9}, 3.751619106538241*^9, 3.751899565067601*^9, 
   3.751899666974045*^9, 3.752071342677738*^9, 3.752071640725127*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"ca1f3b2a-3c10-4c8d-b1bb-e3b6ac5f3ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "the", " ", "case", " ", "l"}], "=", 
    RowBox[{
     RowBox[{
     "0", " ", "we", " ", "need", " ", "to", " ", "set", " ", 
      "\[Lambda]2Ofbf"}], "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rightCorrelatorA", "=", 
   RowBox[{"rightKinematicFactorA", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]1Ofbf", " ", 
       RowBox[{"rightTensorStructuresA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "+", 
      RowBox[{"\[Lambda]2Ofbf", " ", 
       RowBox[{"rightTensorStructuresA", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
  3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
  3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
  3.75153223818045*^9, 3.751532247445842*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"93db2019-ce47-4b4d-b360-b5d1566138b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "l"}]], " ", "\[Lambda]2Ofbf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "l"}]], " ", "\[Lambda]1Ofbf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.720116504200583*^9, 3.724821655286449*^9, {
   3.72482389743567*^9, 3.724823910214982*^9}, 3.7250047732957172`*^9, 
   3.72500497344691*^9, 3.72500512519868*^9, 3.7515321635190763`*^9, 
   3.751532248674451*^9, 3.751532444973814*^9, 3.751619106545621*^9, 
   3.75189956510047*^9, 3.751899667036049*^9, 3.752071342722219*^9, 
   3.752071640761992*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0fc5b95a-aea6-4414-a28d-f5328d06a56e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right B: <O\[Psi]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "d5986c6a-40e4-4f1b-99eb-4926f5d19bf1"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.7512895231495333`*^9, 3.751289523731822*^9}, {
  3.751289556600762*^9, 3.751289625445239*^9}, {3.751290447043942*^9, 
  3.7512904483842382`*^9}, {3.751532258965797*^9, 
  3.751532259619801*^9}},ExpressionUUID->"5ad9f17c-bfa3-495f-8778-\
55919825f1c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorB", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
  3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
  3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
  3.7515322632896357`*^9, 3.751532286890819*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"24c13b46-b9e7-464b-9718-7a445f8e7484"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.7201165005349197`*^9, 
   3.7248216552498837`*^9, {3.724823897237568*^9, 3.7248239098788433`*^9}, 
   3.725004770207574*^9, 3.725004973406994*^9, 3.725005125153941*^9, 
   3.751532171612965*^9, {3.751532266727742*^9, 3.751532287270207*^9}, 
   3.751532447064349*^9, 3.7515327845272284`*^9, 3.751533039691883*^9, 
   3.7515333707853518`*^9, 3.75161910657664*^9, 3.752071342784189*^9, 
   3.7520716407988253`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"6505b1ed-f78b-4a07-829b-3033c175cc46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tempStructures", "=", 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"rightTensorStructuresB", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tempStructures", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"-", 
     RowBox[{"tempStructures", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
  3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
  3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
  3.751532290265793*^9, 3.7515323027944202`*^9}, {3.751533332736147*^9, 
  3.751533367063403*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9b7ae38f-f656-426d-b01f-80554afef4b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]]}], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.720116502338499*^9, 3.724821655282279*^9, {
   3.7248238973259068`*^9, 3.7248239100506763`*^9}, 3.725004770953713*^9, 
   3.725004973441244*^9, 3.725005125192645*^9, 3.751532176785859*^9, {
   3.751532295216839*^9, 3.751532303807514*^9}, 3.751532447802231*^9, 
   3.751532785577126*^9, 3.751533042333243*^9, {3.751533367876924*^9, 
   3.7515333715388937`*^9}, 3.7516191065981903`*^9, 3.7520713428261538`*^9, 
   3.752071640837689*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"18cf35b2-daa2-45bd-829d-85cdce60b8c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "the", " ", "case", " ", "l"}], "=", 
    RowBox[{
     RowBox[{
     "0", " ", "we", " ", "need", " ", "to", " ", "set", " ", 
      "\[Lambda]2Ofbf"}], "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"rightCorrelatorB", "=", 
   RowBox[{"rightKinematicFactorB", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]1Offb", " ", 
       RowBox[{"rightTensorStructuresB", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "+", 
      RowBox[{"\[Lambda]2Offb", " ", 
       RowBox[{"rightTensorStructuresB", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
  3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
  3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
  3.751532306719082*^9, 3.751532320145941*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2962a229-e47c-4f10-8896-02851b1b2318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Lambda]2Offb"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
    RowBox[{"\[Lambda]1Offb", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.720116504200583*^9, 3.724821655286449*^9, {
   3.72482389743567*^9, 3.724823910214982*^9}, 3.7250047732957172`*^9, 
   3.72500497344691*^9, 3.72500512519868*^9, 3.751532185988361*^9, 
   3.751532320736079*^9, 3.751532448391436*^9, 3.751532786183098*^9, 
   3.7515330454612293`*^9, 3.751533372209145*^9, 3.751619106620447*^9, 
   3.752071342866818*^9, 3.7520716408764687`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"c89bf93d-4789-48d0-8bc1-a7e860866e13"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Here", " ", "<", 
   RowBox[{"O\[Psi]", 
    OverscriptBox["\[Psi]", "_"]}], ">", " ", 
   RowBox[{
   "is", " ", "defined", " ", "with", " ", "an", " ", "extra", " ", "minus", 
    " ", "in", " ", "the", " ", "second", " ", "tensor", " ", "structure", 
    " ", "compared", " ", "to", " ", 
    RowBox[{"(", "3.13", ")"}], " ", "in", " ", 
    RowBox[{"arXiv", ":", "1712.01554"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.751533741517706*^9, 3.751533782983333*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"093d72b8-f82f-47c5-89fd-5d43bdec22f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE relation: left - right", "Subsubsection",
 CellChangeTimes->{{3.7419753418629313`*^9, 3.741975352131577*^9}, {
  3.751290272142799*^9, 
  3.751290273290021*^9}},ExpressionUUID->"e02789df-5ccb-4126-9fe5-\
43ba68d69d95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"A", ":", " ", 
     RowBox[{"relation", " ", "1"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"leftCorrelator", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"rightCorrelatorA", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Lambda]1Ofbf", "\[Rule]", 
              RowBox[{"Conj", "[", "\[Lambda]1Ofbf", "]"}]}], ",", 
             RowBox[{"\[Lambda]2Ofbf", "\[Rule]", 
              RowBox[{"Conj", "[", "\[Lambda]2Ofbf", "]"}]}]}], "}"}]}], "//",
           "applyConjugation"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["temp", "leftKinematicFactor"], "//", "ExpandAll"}], "//",
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
      "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"temp", "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructures"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.75153234522919*^9, 3.751532423349484*^9}, {
  3.7515324543109417`*^9, 3.751532564613212*^9}, {3.751533049681028*^9, 
  3.751533056335841*^9}, {3.751533131485714*^9, 3.7515331348091183`*^9}, {
  3.751533210835507*^9, 3.751533267811187*^9}, {3.751533458518631*^9, 
  3.751533462033555*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"47f91685-084c-4595-ac99-326ae155a903"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1fbfO", "-", 
    RowBox[{"Conj", "[", "\[Lambda]1Ofbf", "]"}]}], ",", 
   RowBox[{"\[Lambda]2fbfO", "-", 
    RowBox[{"Conj", "[", "\[Lambda]2Ofbf", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.751532516896418*^9, 3.75153256625451*^9}, {
   3.751533036892478*^9, 3.751533056794511*^9}, {3.751533132066886*^9, 
   3.7515331353094883`*^9}, 3.751533211247346*^9, {3.751533242535632*^9, 
   3.7515332686145372`*^9}, 3.751533375344775*^9, 3.7520713429715347`*^9, 
   3.7520716409848633`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"eebeea27-fed2-40d3-83fc-d2dc98fee606"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"A", ":", " ", 
     RowBox[{"relation", " ", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"leftCorrelator", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"rightCorrelatorA", "//", 
          RowBox[{"permutePoints", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "//", "PowerExpand"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["temp", "leftKinematicFactor"], "//", "ExpandAll"}], "//",
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
      "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"temp", "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructures"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7515334721931*^9, 3.751533472340163*^9}, {
  3.751533537134223*^9, 3.751533558379653*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"dbf617b2-4c51-4451-b5ef-0fb2a2190210"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1fbfO", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]1Ofbf"}]}], ",", 
   RowBox[{"\[Lambda]2fbfO", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]2Ofbf"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.751533568165505*^9, 3.7520713430445213`*^9, 
  3.752071641069757*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"72d44e75-2151-48aa-8517-eb812fe105d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"B", ":", " ", 
     RowBox[{"relation", " ", "1"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "rightCorrelatorB"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Lambda]1Offb", "\[Rule]", 
            RowBox[{"Conj", "[", "\[Lambda]1Offb", "]"}]}], ",", 
           RowBox[{"\[Lambda]2Offb", "\[Rule]", 
            RowBox[{"Conj", "[", "\[Lambda]2Offb", "]"}]}]}], "}"}]}], "//", 
        "applyConjugation"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "//", 
      RowBox[{"permutePoints", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{"leftCorrelator", "-", "temp"}], "//", "PowerExpand"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["temp", "leftKinematicFactor"], "//", "ExpandAll"}], "//",
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
      "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructures"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751532573928893*^9, 3.751532576656138*^9}, {
  3.751532764323165*^9, 3.751532808656929*^9}, {3.751532937909956*^9, 
  3.751533023346032*^9}, {3.7515331413931637`*^9, 3.7515331717895613`*^9}, {
  3.751533274831987*^9, 3.7515333006121798`*^9}, {3.751533611508874*^9, 
  3.751533615141461*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"1fc39d26-3fa6-40f5-97dd-55f70c4a7223"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1fbfO", "-", 
    RowBox[{"Conj", "[", "\[Lambda]1Offb", "]"}]}], ",", 
   RowBox[{"\[Lambda]2fbfO", "-", 
    RowBox[{"Conj", "[", "\[Lambda]2Offb", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.751532771819372*^9, 3.751532804564855*^9}, 
   3.751532967717021*^9, 3.7515330244880447`*^9, {3.751533139575355*^9, 
   3.751533172936295*^9}, {3.751533290085585*^9, 3.75153330128195*^9}, 
   3.751533376350748*^9, 3.752071343131123*^9, 3.752071641157502*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"ee0be03a-d76e-4989-95e8-70a73580e0d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"B", ":", " ", 
     RowBox[{"relation", " ", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{"-", "rightCorrelatorB"}], "//", 
      RowBox[{"permutePoints", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{"leftCorrelator", "-", "temp"}], "//", "PowerExpand"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["temp", "leftKinematicFactor"], "//", "ExpandAll"}], "//",
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
      "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructures"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751533624586135*^9, 3.751533624731689*^9}, {
  3.751533680950451*^9, 3.7515336901851482`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"20ebaadc-2010-451a-b4da-0ef1b38674a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1fbfO", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]1Offb"}]}], ",", 
   RowBox[{"\[Lambda]2fbfO", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]2Offb"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7515336927182617`*^9, 3.752071343197299*^9, 
  3.752071641234805*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"7a197d5f-b173-48e5-82f3-40d1e13bdfd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "If", " ", "the", " ", "operator", " ", "O", " ", "is", " ", "conserved", 
    " ", "than", " ", "no", " ", "further", " ", "constraints", " ", 
    "appear"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"leftCorrelator", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorA", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "1", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorB", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "1", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7190495438598967`*^9, 3.719049566976259*^9}, {
  3.71904959781456*^9, 3.719049722308769*^9}, {3.751532589019631*^9, 
  3.751532599046674*^9}, {3.751532688999446*^9, 3.751532693406028*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2b16b15d-da46-4127-88d8-25363a3825e7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.719049604060094*^9, 3.719049687304379*^9}, 
   3.720116568346133*^9, 3.751532610256576*^9, 3.751532699390471*^9, 
   3.751533391719316*^9, 3.752071349313117*^9, 3.752071647596396*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"6a601c58-a7fd-4f4e-a0a2-c9252e9f495d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.719049604060094*^9, 3.719049687304379*^9}, 
   3.720116568346133*^9, 3.751532610256576*^9, 3.751532699390471*^9, 
   3.751533391719316*^9, 3.752071349313117*^9, 3.7520716554371433`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e8be8b61-4fb4-41a2-a4f0-0c91fdb38ede"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.719049604060094*^9, 3.719049687304379*^9}, 
   3.720116568346133*^9, 3.751532610256576*^9, 3.751532699390471*^9, 
   3.751533391719316*^9, 3.752071349313117*^9, 3.7520716613274813`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"ac3271e3-7aa7-4c88-9727-f7b2c03da6da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE property: left", "Subsubsection",
 CellChangeTimes->{{3.751619161385556*^9, 
  3.751619174079302*^9}},ExpressionUUID->"aa72f7b8-c102-4be4-973e-\
63c1ed47a274"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{"leftCorrelator", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"leftCorrelator", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Lambda]1fbfO", "\[Rule]", 
            RowBox[{"Conj", "[", "\[Lambda]1fbfO", "]"}]}], ",", 
           RowBox[{"\[Lambda]2fbfO", "\[Rule]", 
            RowBox[{"Conj", "[", "\[Lambda]2fbfO", "]"}]}]}], "}"}]}], "//", 
        "applyConjugation"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "//", "PowerExpand"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["temp", "leftKinematicFactor"], "//", "ExpandAll"}], "//", 
      "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
    "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"temp", "//", "ExpandAll"}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "leftTensorStructures"}], "]"}], "&"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.75153234522919*^9, 3.751532423349484*^9}, {
   3.7515324543109417`*^9, 3.751532564613212*^9}, {3.751533049681028*^9, 
   3.751533056335841*^9}, {3.751533131485714*^9, 3.7515331348091183`*^9}, {
   3.751533210835507*^9, 3.751533267811187*^9}, {3.751533458518631*^9, 
   3.751533462033555*^9}, 3.751619194247747*^9, {3.7516192595225353`*^9, 
   3.751619271474742*^9}, {3.751619310610997*^9, 3.7516193107835484`*^9}, {
   3.7516193607250767`*^9, 3.751619360925766*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"54c729bd-05a5-4a6e-9931-86583bf61b3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1fbfO", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     RowBox[{"Conj", "[", "\[Lambda]1fbfO", "]"}]}]}], ",", 
   RowBox[{"\[Lambda]2fbfO", "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     RowBox[{"Conj", "[", "\[Lambda]2fbfO", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.75161931268701*^9, 3.7516193617279387`*^9, 
  3.752071363928451*^9, 3.752071661432262*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"5c226094-ec8f-4b91-b252-bf3fafbcf608"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential operators", "Subsection",
 CellChangeTimes->{{3.751290221859206*^9, 3.7512902260945597`*^9}, {
  3.7512902752925863`*^9, 3.7512902755870867`*^9}, {3.752070933810281*^9, 
  3.75207093477238*^9}},ExpressionUUID->"cb0dff69-976e-4b8c-b5c7-\
10c485f2adee"],

Cell[CellGroupData[{

Cell[TextData[{
 "Left: <",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "dc32425c-22ce-4de0-b7a2-84f48aec1cae"],
 "\[Psi]O>"
}], "Subsubsection",
 CellChangeTimes->{{3.752070939960661*^9, 
  3.7520709454387093`*^9}},ExpressionUUID->"ac2a4a73-ac74-4eb0-82ef-\
1f4b843f4497"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", "l"}], ")"}], "--"}], "--"}], "--"}]}]}]}]}]}], 
   
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.7190512975587273`*^9, 3.719051310513002*^9}, {3.752145399529717*^9, 
  3.752145400691206*^9}},ExpressionUUID->"8ca084df-bcfa-442e-a959-\
329226d376b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftD1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"947bceda-69b0-4530-a661-92472b4bcad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftD2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorD", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.719050555957561*^9, 3.719050579941476*^9}, 
   3.719050615393405*^9, {3.719051209644017*^9, 3.7190512385392427`*^9}, {
   3.751899548543756*^9, 3.751899548767364*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"690fd4c0-eee7-42c8-b27a-f30fd4e3e179"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftSeedP0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050070530863*^9, 3.719050161232904*^9}, {
  3.719050364136532*^9, 3.719050399961763*^9}, {3.719050632857376*^9, 
  3.7190506386027327`*^9}, {3.751899641066884*^9, 3.751899643764955*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1475da5a-f6ee-4aaa-b337-724d14a367f2"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d1", "-", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d1", "+", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050116871933*^9, {3.71905015480147*^9, 3.719050161848166*^9}, 
   3.71905036924334*^9, 3.719050506079763*^9, 3.7190506030930357`*^9, {
   3.719050635042173*^9, 3.7190506388872747`*^9}, 3.720116617250506*^9, 
   3.7518995741067038`*^9, 3.751899647024497*^9, 3.751899712148385*^9, 
   3.7520713640579433`*^9, 3.752071661510203*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"58774e9d-b7ba-40b1-80a1-b20c50532619"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"l", "\[GreaterEqual]", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.751899578676941*^9, 3.751899585532648*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"3711b730-39c6-49fb-a564-591b1522e38c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftDifferentialBasisP0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"leftSeedP0", "//", "leftD1"}], ",", 
          RowBox[{"leftSeedP0", "//", "leftD2"}]}], "}"}], "//", 
        "applyEFProperties"}], "//", "ExpandAll"}], "//", 
      "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.719050512451456*^9, 3.719050512799204*^9}, {
   3.719050804078156*^9, 3.719050854837387*^9}, 3.751899595671318*^9, {
   3.751899652434456*^9, 3.7518996542244*^9}, {3.751899716241191*^9, 
   3.751899718844116*^9}, {3.751899796847528*^9, 3.7518998059880753`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d469ea3a-9c60-4f51-a666-a7dfc383fa86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftMatrixP0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"#", "//", "Expand"}], ",", "leftTensorStructures"}], "]"}], 
      "&"}], "/@", 
     FractionBox["leftDifferentialBasisP0", "leftKinematicFactor"]}], "//", 
    "FullSimplify"}], "//", "Inverse"}]}]], "Input",
 CellChangeTimes->{{3.719051009647811*^9, 3.719051014889008*^9}, {
  3.719051046580286*^9, 3.719051103037812*^9}, {3.719051249173229*^9, 
  3.7190512763558273`*^9}, {3.751899606106594*^9, 3.751899607369212*^9}, {
  3.7518997222232533`*^9, 3.7518997289107637`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"43d243ff-7d9c-43d4-95c7-37908ac3f94f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "d", "+", 
         RowBox[{"2", " ", "df"}], "-", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d", "+", 
         RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l"}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", "l"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.719051015877729*^9, 3.719051063085088*^9, {3.719051095075453*^9, 
   3.7190511036841717`*^9}, 3.720116662310608*^9, 3.7518996134634743`*^9, 
   3.751899761600708*^9, 3.7518998211479473`*^9, 3.752071378239421*^9, 
   3.752071676626141*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"c2d71797-508b-4173-a807-54569d0d5ca9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"leftKinematicFactor", " ", "leftTensorStructures"}], "-", 
    RowBox[{"leftMatrixP0", ".", "leftDifferentialBasisP0"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.75189976504394*^9, 3.75189976811432*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6e132182-02c9-4060-a4a7-27958f29b52b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.72011673991083*^9, 3.75189961569171*^9, 3.7518997687332563`*^9, 
   3.751899834337131*^9, 3.752071378294531*^9, 3.752071676671094*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"715c3cd8-2fd8-4fdc-b771-2b143560e4b3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"l", "=", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.751899622330634*^9, 3.75189962486108*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"8f90b032-b48a-42ce-8a1f-1f89ccee4b2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasisP0Spin0", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"leftSeedP0", "//", "leftD1"}], "//", "applyEFProperties"}], "//",
        "ExpandAll"}], "//", "applyJacobiRelations"}], "//", 
     "normalizeInvariants"}], 
    RowBox[{"leftKinematicFactor", " ", 
     RowBox[{"leftTensorStructures", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7518997738386593`*^9, 3.751899783242413*^9}, {
  3.751899839056323*^9, 3.751899897526836*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"df0d4418-6ecb-4d0d-80bd-47cae1cf39e0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.751899848155792*^9, 3.751899897849081*^9}, 
   3.752071378365309*^9, 3.7520716767285957`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"84add8a9-f8d2-44fb-97e0-a64762904696"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right A: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "f17d4aac-66db-4a08-a1ec-b152c8f786a3"],
 "\[Psi]>"
}], "Subsubsection",
 CellChangeTimes->{
  3.752070964263146*^9},ExpressionUUID->"119c9c0e-95ef-414c-b10f-\
ab0ac3164e9a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", "l"}], ")"}], "--"}], "--"}], "--"}]}]}]}]}]}], 
   
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.75214541306155*^9, 
  3.752145414200109*^9}},ExpressionUUID->"e5c1a115-e61d-4705-af9f-\
59653e70b425"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightAD1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
   3.7190516813944273`*^9, 3.7190517038752604`*^9}, {3.719051788746031*^9, 
   3.7190518034688797`*^9}, {3.751899952749576*^9, 3.7518999643611383`*^9}, {
   3.751900179547759*^9, 3.7519001845913754`*^9}, 3.751902006472628*^9, 
   3.752071631854789*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"73e1db93-748f-4d7b-b608-6716874e056a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightAD2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorD", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.719050555957561*^9, 3.719050579941476*^9}, 
   3.719050615393405*^9, {3.719051209644017*^9, 3.7190512385392427`*^9}, {
   3.719051692549088*^9, 3.7190517084336023`*^9}, {3.719051793993528*^9, 
   3.7190518102044353`*^9}, {3.7190522117854424`*^9, 3.719052214745153*^9}, {
   3.751899905448873*^9, 3.751899905616784*^9}, {3.751899966709013*^9, 
   3.7518999724738283`*^9}, 3.751900189104636*^9, 3.75190200936117*^9, 
   3.752071644649374*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"b8ec552d-7363-4cd9-8248-92536d244716"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightSeedP0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
  3.719051822601606*^9, 3.7190518831342916`*^9}, {3.751899982994178*^9, 
  3.751900011186284*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c5dbf77f-d3bc-4f51-b052-7c85d17977e7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d2", "+", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d2", "-", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d2", "-", "d3", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.72011681717861*^9, {3.751899983728952*^9, 3.751900011822577*^9}, 
   3.751900192118745*^9, 3.751902012345854*^9, 3.75207167694381*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"ce8c7dcc-98c3-4b2b-87ce-5a72be098751"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rightSeedP0", "//", "rightAD1"}], ",", 
     RowBox[{"rightSeedP0", "//", "rightAD2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightADifferentialBasisP0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"temp", "//", "applyEFProperties"}], "//", "ExpandAll"}], "//",
       "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"algebraicBasisA", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], "rightTensorStructuresA"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
   3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.751899992192967*^9, 
   3.751900032246722*^9}, 3.751900067072109*^9, {3.7519001313718157`*^9, 
   3.75190017619143*^9}, {3.75190027065657*^9, 3.751900272384783*^9}, {
   3.751900401759143*^9, 3.751900420923304*^9}, {3.751900603749892*^9, 
   3.751900607436287*^9}, {3.752071653887665*^9, 3.752071661783565*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3bfcaf4b-b38a-45d1-b51d-ce7ec5df5641"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightAMatrixP0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "1"}]], 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"#", "//", "Expand"}], ",", "algebraicBasisA"}], "]"}]}], 
      "&"}], "/@", 
     FractionBox["rightADifferentialBasisP0", "rightKinematicFactorA"]}], "//",
     "FullSimplify"}], "//", "Inverse"}]}]], "Input",
 CellChangeTimes->{{3.719051009647811*^9, 3.719051014889008*^9}, {
   3.719051046580286*^9, 3.719051103037812*^9}, {3.719051249173229*^9, 
   3.7190512763558273`*^9}, {3.7190519947327747`*^9, 3.719052017650107*^9}, {
   3.719052055301347*^9, 3.7190520583654633`*^9}, {3.719052220953753*^9, 
   3.719052221498884*^9}, {3.751900036323151*^9, 3.7519000592000637`*^9}, 
   3.751900198758574*^9, {3.75190048814531*^9, 3.75190049330801*^9}, 
   3.751900529398108*^9, 3.751900624340714*^9, 3.751900661701087*^9, 
   3.751902019339978*^9, 3.751902081892074*^9, {3.7520716660806627`*^9, 
   3.7520716716114407`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"5bea64a2-f9b0-4f81-a30a-b739c22c48fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "l"}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "d", "+", 
         RowBox[{"2", " ", "df"}], "-", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d", "+", 
         RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l"}]], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"-", "l"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", "l"}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.719051015877729*^9, 3.719051063085088*^9, {3.719051095075453*^9, 
   3.7190511036841717`*^9}, 3.719052024266736*^9, 3.7190520588632402`*^9, 
   3.7201168466033783`*^9, 3.751900059956943*^9, 3.751900238213101*^9, {
   3.7519004895610943`*^9, 3.75190049378129*^9}, 3.751900530687337*^9, {
   3.7519006545963593`*^9, 3.75190066241973*^9}, 3.751902032717614*^9, {
   3.751902082714407*^9, 3.751902089243043*^9}, 3.752071701207756*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"81cd408d-d762-4ae6-a12e-07e9e8f7c426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rightKinematicFactorA", " ", "rightTensorStructuresA"}], "-", 
    RowBox[{"rightAMatrixP0", ".", "rightADifferentialBasisP0"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
   3.719052077764153*^9, 3.719052096601087*^9}, {3.751900500197825*^9, 
   3.751900515921007*^9}, {3.751902036714224*^9, 3.75190204141873*^9}, 
   3.751902080380204*^9, {3.7520716743923397`*^9, 3.7520716763264427`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"adc49ad2-0f4b-4e02-bb1d-1ebcf647c4e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.720116871037772*^9, {3.751900516671679*^9, 
   3.7519005321874313`*^9}, {3.751900655984612*^9, 3.75190066376289*^9}, {
   3.7519020342612543`*^9, 3.751902090225396*^9}, 3.7520717021070547`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"41940104-0aca-40c7-a2b8-f9db092ec55e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"leftMatrix", " ", "=", " ", "rightMatrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"leftMatrixP0", "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], "rightAMatrixP0"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190521020000563`*^9, 3.71905212430853*^9}, {
   3.71905218876055*^9, 3.719052193040184*^9}, {3.751900537450008*^9, 
   3.751900552702651*^9}, 3.751900667563093*^9, 3.7519020856368923`*^9, 
   3.752071683691333*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"75cbf680-30ed-451f-9e44-3a7828543323"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7190521250544767`*^9, 3.7201168759273148`*^9, {3.7519005407268467`*^9, 
   3.7519005532454157`*^9}, 3.751900668296853*^9, {3.751902062936124*^9, 
   3.751902091349969*^9}, 3.7520717028164062`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"83aa40ca-c5e1-4ae2-a41c-521bd24eac65"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right B: <O\[Psi]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "c82e7d54-89c2-48f8-9568-954618e341bc"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.752070964263146*^9, 
  3.752070975996587*^9}},ExpressionUUID->"c6475b1f-9f7b-42ee-954d-\
dff4bdce55df"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", "l"}], ")"}], "--"}], "--"}], "--"}]}]}]}]}]}], 
   
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.75214541306155*^9, 
  3.752145414200109*^9}},ExpressionUUID->"cb8f6101-ba19-4dee-affe-\
747b769a8624"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rightBD1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"3", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", 
   "contractIndices"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightBD2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"3", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorD", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]}], "Input",\

 CellChangeTimes->{{3.719050555957561*^9, 3.719050579941476*^9}, 
   3.719050615393405*^9, {3.719051209644017*^9, 3.7190512385392427`*^9}, {
   3.719051692549088*^9, 3.7190517084336023`*^9}, {3.719051793993528*^9, 
   3.7190518102044353`*^9}, {3.7190522117854424`*^9, 3.719052214745153*^9}, {
   3.751899905448873*^9, 3.751899905616784*^9}, {3.751899966709013*^9, 
   3.7518999724738283`*^9}, 3.751900189104636*^9, 3.75190200936117*^9, 
   3.7520712783084173`*^9, {3.752071314589375*^9, 3.752071325183735*^9}, {
   3.752071536781761*^9, 3.752071546674354*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3181722e-1924-45b0-b9e2-3cd8b7c36975"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightSeedP0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
  3.719051822601606*^9, 3.7190518831342916`*^9}, {3.751899982994178*^9, 
  3.751900011186284*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"7aaef4ff-1a61-4730-b186-ba6f873c5be5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d2", "+", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d2", "-", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d2", "-", "d3", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.72011681717861*^9, {3.751899983728952*^9, 3.751900011822577*^9}, 
   3.751900192118745*^9, 3.751902012345854*^9, 3.75207133301932*^9, 
   3.7520713854649467`*^9, 3.75207154861078*^9, 3.7520717075990667`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d5c7f1d5-2682-45d3-9c00-eba19fbc76e1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rightSeedP0", "//", "rightBD1"}], ",", 
     RowBox[{"rightSeedP0", "//", "rightBD2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightBDifferentialBasisP0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"temp", "//", "applyEFProperties"}], "//", "ExpandAll"}], "//",
       "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"algebraicBasisB", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rightTensorStructuresB", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"rightTensorStructuresB", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
   3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.751899992192967*^9, 
   3.751900032246722*^9}, 3.751900067072109*^9, {3.7519001313718157`*^9, 
   3.75190017619143*^9}, {3.75190027065657*^9, 3.751900272384783*^9}, {
   3.751900401759143*^9, 3.751900420923304*^9}, {3.751900603749892*^9, 
   3.751900607436287*^9}, {3.7520713893116817`*^9, 3.75207140431601*^9}, {
   3.752071437086907*^9, 3.752071468705393*^9}, 3.752071551721869*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"81fe32c0-4ccf-41b0-bc3c-20d60e21cb2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rightBMatrixP0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"#", "//", "Expand"}], ",", "algebraicBasisB"}], "]"}], 
       "&"}], "/@", 
      FractionBox["rightBDifferentialBasisP0", "rightKinematicFactorB"]}], "//",
      "FullSimplify"}], "//", "Inverse"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rightBMatrixP0", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rightBMatrixP0", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"-", 
     RowBox[{"rightBMatrixP0", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.719051009647811*^9, 3.719051014889008*^9}, {
   3.719051046580286*^9, 3.719051103037812*^9}, {3.719051249173229*^9, 
   3.7190512763558273`*^9}, {3.7190519947327747`*^9, 3.719052017650107*^9}, {
   3.719052055301347*^9, 3.7190520583654633`*^9}, {3.719052220953753*^9, 
   3.719052221498884*^9}, {3.751900036323151*^9, 3.7519000592000637`*^9}, 
   3.751900198758574*^9, {3.75190048814531*^9, 3.75190049330801*^9}, 
   3.751900529398108*^9, 3.751900624340714*^9, 3.751900661701087*^9, 
   3.751902019339978*^9, 3.751902081892074*^9, {3.752071488567904*^9, 
   3.752071516200029*^9}, {3.752071571345104*^9, 3.752071622054069*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"5620c379-6239-4be2-878d-77b2622d7305"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "d", "+", 
         RowBox[{"2", " ", "df"}], "-", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d", "+", 
         RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l"}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "df"}]}], ")"}], "2"], " ", "l"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.719051015877729*^9, 3.719051063085088*^9, {3.719051095075453*^9, 
   3.7190511036841717`*^9}, 3.719052024266736*^9, 3.7190520588632402`*^9, 
   3.7201168466033783`*^9, 3.751900059956943*^9, 3.751900238213101*^9, {
   3.7519004895610943`*^9, 3.75190049378129*^9}, 3.751900530687337*^9, {
   3.7519006545963593`*^9, 3.75190066241973*^9}, 3.751902032717614*^9, {
   3.751902082714407*^9, 3.751902089243043*^9}, {3.752071485333527*^9, 
   3.7520715019941883`*^9}, {3.7520715671472692`*^9, 3.752071622808772*^9}, 
   3.7520717248168383`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"62c2dc5d-99b9-4172-ba22-e54ad5b6e1a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rightKinematicFactorB", " ", "rightTensorStructuresB"}], "-", 
    RowBox[{"rightBMatrixP0", ".", "rightBDifferentialBasisP0"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
   3.719052077764153*^9, 3.719052096601087*^9}, {3.751900500197825*^9, 
   3.751900515921007*^9}, {3.751902036714224*^9, 3.75190204141873*^9}, 
   3.751902080380204*^9, {3.752071560716913*^9, 3.752071591482059*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2dc8c7b0-ea73-450f-9a59-6e550c6f42e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.720116871037772*^9, {3.751900516671679*^9, 
   3.7519005321874313`*^9}, {3.751900655984612*^9, 3.75190066376289*^9}, {
   3.7519020342612543`*^9, 3.751902090225396*^9}, {3.752071568261899*^9, 
   3.752071592592266*^9}, 3.7520716238658333`*^9, 3.752071728350258*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"92606ee0-23da-4111-b01e-428a4ae97daa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"leftMatrix", " ", "=", " ", "rightMatrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"leftMatrixP0", "-", "rightBMatrixP0"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190521020000563`*^9, 3.71905212430853*^9}, {
   3.71905218876055*^9, 3.719052193040184*^9}, {3.751900537450008*^9, 
   3.751900552702651*^9}, 3.751900667563093*^9, 3.7519020856368923`*^9, {
   3.7520717315288258`*^9, 3.7520717639231*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"03ab2ef3-de2a-43cb-a4a7-88961d7edcf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7190521250544767`*^9, 3.7201168759273148`*^9, {3.7519005407268467`*^9, 
   3.7519005532454157`*^9}, 3.751900668296853*^9, {3.751902062936124*^9, 
   3.751902091349969*^9}, {3.752071729419937*^9, 3.752071764265163*^9}},
 CellLabel->"Out[67]=",ExpressionUUID->"ce0346cb-c752-4f0f-b7ee-511c1e5d694e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["---------- p=2 ----------", "Subchapter",
 CellChangeTimes->{{3.751289552048627*^9, 3.751289552428048*^9}, {
  3.751289999957127*^9, 
  3.751290006098851*^9}},ExpressionUUID->"87d408bb-1368-4889-bf52-\
54202b0a78bf"],

Cell[CellGroupData[{

Cell["Bases of tensor structures", "Subsection",
 CellChangeTimes->{{3.752070901236067*^9, 
  3.752070918673545*^9}},ExpressionUUID->"d4ccd89a-444c-454a-9fc4-\
1135573266f1"],

Cell[CellGroupData[{

Cell[TextData[{
 "Left: <",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "92ca3b50-cfbd-4eaf-ad84-bd6d1adb9262"],
 "\[Psi]O>"
}], "Subsubsection",
 CellChangeTimes->{{3.7512895231495333`*^9, 3.751289523731822*^9}, {
  3.751289556600762*^9, 3.751289565832429*^9}, {3.7512896323137712`*^9, 
  3.751289632832383*^9}},ExpressionUUID->"098c1292-a01e-48cf-adfc-\
0f43603af188"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{
    OverscriptBox["\[Psi]", "_"], "\[Psi]O"}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719051315157633*^9, 3.719051317764106*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"52bc189d-9463-4d34-bd8f-20307172b21c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftKinematicFactorNTS", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "2"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
  3.719043867602723*^9, 3.7190438893841133`*^9}, {3.719053327653844*^9, 
  3.719053357110512*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"ef3910dd-dc06-460a-be15-c13b578682fb"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190494062438803`*^9, 3.719053364484552*^9, 
   3.719053690876091*^9, 3.71905450238352*^9, 3.719057259972886*^9, 
   3.71905906729851*^9, 3.7190618050217047`*^9, 3.720119243960816*^9, 
   3.7202511233540497`*^9, 3.751534232540667*^9, {3.7515348857936773`*^9, 
   3.75153490688913*^9}, 3.751619403300517*^9, 3.751900963981393*^9, 
   3.752072401869965*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"2bf99593-d758-478a-8d45-414562036317"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftTensorStructuresNTS", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "+", "2"}], ",", "l"}], "}"}]}], "}"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.7190533772008333`*^9, 
   3.719053381736808*^9}, 3.719053565717326*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"4926e4bc-a7c6-45ff-94fe-5c2f34c2295a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
   SubsuperscriptBox[
    OverscriptBox["K", "^"], 
    RowBox[{"{", "1", "}"}], 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.719053382300062*^9, {3.719053566172164*^9, 3.719053585381909*^9}, 
   3.71905369153689*^9, 3.7190545040661077`*^9, 3.719057260036965*^9, 
   3.719059067348565*^9, 3.719061805076161*^9, 3.720119244630048*^9, 
   3.720251123395413*^9, 3.751534235538773*^9, {3.751534886421667*^9, 
   3.751534907557181*^9}, 3.751619403345352*^9, 3.751900964020245*^9, 
   3.7520724019083157`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"6af486f7-eee6-49f2-b017-1690925d1a58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftCorrelatorNTS", "=", 
  RowBox[{"\[Lambda]fbfO", " ", "leftKinematicFactorNTS", " ", 
   RowBox[{"leftTensorStructuresNTS", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
  3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719049421349147*^9, 
  3.719049421926196*^9}, {3.7190533997529917`*^9, 3.719053424656405*^9}, {
  3.719053531030073*^9, 3.719053531453865*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"23fb81ee-7ace-48de-ad46-20bab51ce9ca"],

Cell[BoxData[
 RowBox[{"\[Lambda]fbfO", " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.71905342698853*^9, 
   3.7190535400447893`*^9, 3.719053692593861*^9, 3.71905450755054*^9, 
   3.719057260095948*^9, 3.719059067380343*^9, 3.719061805130221*^9, 
   3.720119245236331*^9, 3.720251123401224*^9, 3.751534238621744*^9, {
   3.751534886971401*^9, 3.751534908076159*^9}, 3.7516194033899393`*^9, 
   3.751900964059774*^9, 3.752072401914736*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"a40ca912-2b7e-4aca-ad8e-89756a2a4760"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{
    OverscriptBox["\[Psi]", "_"], "\[Psi]", 
    OverscriptBox["O", "_"]}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719051315157633*^9, 3.719051317764106*^9}, 3.719057084083305*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"c1c2563a-152e-4a26-ab77-eea10617d15f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftKinematicFactorNTSbar", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "2"}]}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.719053327653844*^9, 
   3.719053357110512*^9}, {3.7190570530806837`*^9, 3.719057054944055*^9}, {
   3.720120068310513*^9, 3.720120080101528*^9}, 3.720250869822373*^9, {
   3.7515348600529957`*^9, 3.751534871289239*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e172d898-7547-4029-9ff4-0797ca67151d"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190494062438803`*^9, 3.719053364484552*^9, 
   3.719053690876091*^9, 3.71905450238352*^9, 3.719057055822091*^9, 
   3.719057087000183*^9, 3.719057329635951*^9, {3.720120061970788*^9, 
   3.7201200805524607`*^9}, 3.720120156796867*^9, {3.720250863793907*^9, 
   3.7202508999540043`*^9}, 3.751534241832583*^9, {3.751534894558485*^9, 
   3.751534909143139*^9}, 3.751619403451454*^9, 3.751900964125925*^9, 
   3.7520724019581213`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"472e38e4-26c3-4ccc-b987-5b697a086213"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftTensorStructuresNTSbar", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"l", "+", "2"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.7190533772008333`*^9, 
   3.719053381736808*^9}, 3.719053565717326*^9, {3.719057058185615*^9, 
   3.7190570597353497`*^9}, {3.7201200706793203`*^9, 3.720120078187316*^9}, 
   3.7202508724783993`*^9, {3.751534875159543*^9, 3.7515348753260202`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"7d0cb2a4-ed8b-4623-bb54-b1c04baf082e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], ")"}], "l"]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.719053382300062*^9, {3.719053566172164*^9, 3.719053585381909*^9}, 
   3.71905369153689*^9, 3.7190545040661077`*^9, {3.719057060072135*^9, 
   3.719057087711557*^9}, 3.719057329689102*^9, {3.7201200710535717`*^9, 
   3.720120081212615*^9}, 3.720120156842659*^9, {3.720250863840891*^9, 
   3.720250900526115*^9}, 3.751534244474924*^9, {3.751534895181089*^9, 
   3.7515349096794777`*^9}, 3.751619403495862*^9, 3.751900964164835*^9, 
   3.752072401993182*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"ee1fd367-3880-4927-b902-178666e90239"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftCorrelatorNTSbar", "=", 
  RowBox[{"\[Lambda]fbfOb", " ", "leftKinematicFactorNTSbar", " ", 
   RowBox[{"leftTensorStructuresNTSbar", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719049421349147*^9, 
   3.719049421926196*^9}, {3.7190533997529917`*^9, 3.719053424656405*^9}, {
   3.719053531030073*^9, 3.719053531453865*^9}, 3.7190570693086863`*^9, {
   3.7201200740203657`*^9, 3.720120076348577*^9}, 3.720250874726678*^9, {
   3.720250905494891*^9, 3.720250907581368*^9}, {3.751534879050333*^9, 
   3.751534883582897*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"85eb3ad1-094f-408c-9809-2a9a80295da0"],

Cell[BoxData[
 RowBox[{"\[Lambda]fbfOb", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.71905342698853*^9, 
   3.7190535400447893`*^9, 3.719053692593861*^9, 3.71905450755054*^9, {
   3.71905707097095*^9, 3.719057088309483*^9}, 3.719057329729451*^9, 
   3.720120087110137*^9, 3.720120156890723*^9, {3.720250863888979*^9, 
   3.720250907914939*^9}, 3.751534246526454*^9, {3.751534895691331*^9, 
   3.7515349102605553`*^9}, 3.7516194035412703`*^9, 3.751900964199497*^9, 
   3.752072402028851*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"81162f27-5e2f-47cf-937e-6dcc6919ad81"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right A: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "ff1aa275-8ee5-4f76-a7dd-d450e842b6c2"],
 "\[Psi]>"
}], "Subsubsection",
 CellChangeTimes->{{3.7512895231495333`*^9, 3.751289523731822*^9}, {
  3.751289556600762*^9, 3.751289625445239*^9}, {3.751534270577136*^9, 
  3.751534270942115*^9}},ExpressionUUID->"41d2fa0c-ca63-4e25-aefd-\
0da138e2ee61"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{"O", 
    OverscriptBox["\[Psi]", "_"], "\[Psi]"}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.7190533079653883`*^9, 3.7190533082742367`*^9}, {
  3.719057080701355*^9, 3.7190570814292383`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"207b045a-b84d-469f-bac5-f7ddda431f07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorNTSA", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
   3.719053441026292*^9, 3.719053450332716*^9}, {3.71905709432936*^9, 
   3.719057095710116*^9}, 3.720250876906584*^9, 3.751534397714881*^9, 
   3.7515346345573683`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"fa2bfdba-06df-4ab3-8ba6-27b876448576"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.719053451178834*^9, 
   3.719053548859536*^9, 3.719053587306937*^9, 3.7190537015145473`*^9, 
   3.7190545094170732`*^9, 3.719057096650346*^9, 3.719057329780203*^9, 
   3.720120095311871*^9, 3.720120156956111*^9, {3.720250863954255*^9, 
   3.720250910597692*^9}, 3.751534402139021*^9, 3.751534645920991*^9, 
   3.7515349151293488`*^9, 3.751900964253057*^9, 3.7520724020902843`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"6e27e15f-51d7-4b12-812a-4797ab1e8d7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresNTSA", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"l", "+", "1"}]], 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.719053455383922*^9, 3.719053459137892*^9}, {3.719057099561364*^9, 
   3.719057100856675*^9}, 3.720250884625955*^9, 3.751534406343927*^9, 
   3.751534636739051*^9, {3.7515350742793217`*^9, 3.7515350786621227`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"52ffae1f-1936-4665-b013-aa9628f3127c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", "l"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]], " ", 
   SubsuperscriptBox[
    OverscriptBox["K", "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.7190534594771957`*^9, 3.719053550825314*^9, 
   3.719053588030809*^9, 3.719053702296811*^9, 3.719054510275125*^9, 
   3.7190571028858013`*^9, 3.719057329823704*^9, 3.720120098315626*^9, 
   3.720120157004652*^9, {3.720250864003262*^9, 3.72025091116884*^9}, 
   3.751534408296116*^9, 3.751534646724471*^9, 3.751534915748464*^9, {
   3.751535079961688*^9, 3.751535088428896*^9}, 3.751900964292945*^9, 
   3.752072402128743*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"57fccee5-ee1f-4f36-940e-610ad8d40751"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightCorrelatorNTSA", "=", 
  RowBox[{"\[Lambda]Ofbf", " ", "rightKinematicFactorNTSA", " ", 
   RowBox[{"rightTensorStructuresNTSA", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
   3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
   3.719053463777071*^9, 3.7190534957320747`*^9}, {3.719053554007609*^9, 
   3.7190535542998133`*^9}, {3.7190536988743343`*^9, 3.719053699304903*^9}, 
   3.719057105532084*^9, {3.7202508867164173`*^9, 3.720250915909677*^9}, {
   3.751534410878725*^9, 3.751534415821376*^9}, {3.751534639722289*^9, 
   3.751534643685378*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"815023bd-9e3d-4816-ad76-46f8ba5d82a0"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "+", "l"}]], " ", "\[Lambda]Ofbf", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.719053496595521*^9, {3.719053559101096*^9, 
   3.719053588711762*^9}, 3.7190537030078993`*^9, 3.719054510991008*^9, 
   3.719057106530107*^9, 3.7190573298294487`*^9, 3.720120101478958*^9, 
   3.720120157010168*^9, {3.720250864009632*^9, 3.720250916604041*^9}, 
   3.751534416462178*^9, 3.751534647353813*^9, 3.75153491698836*^9, 
   3.7515350892265043`*^9, 3.7519009643282223`*^9, 3.752072402165277*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"9eb10e41-7495-48a1-9514-4215f3bf3b3e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{
    OverscriptBox["O", "_"], 
    OverscriptBox["\[Psi]", "_"], "\[Psi]"}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.7190533079653883`*^9, 3.7190533082742367`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"95346159-20b5-4b93-856c-c5de455784ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorNTSbarA", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
   3.719053441026292*^9, 3.719053450332716*^9}, 3.751534421601161*^9, 
   3.751534649821364*^9, {3.751534920849204*^9, 3.751534920972558*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"fe7456a2-1efe-49f2-8bf0-2818774b469a"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.719053451178834*^9, 
   3.719053548859536*^9, 3.719053587306937*^9, 3.7190537015145473`*^9, 
   3.7190545094170732`*^9, 3.7190572601635733`*^9, 3.719059067432909*^9, 
   3.7190618052075357`*^9, 3.720119247675655*^9, 3.720251123486238*^9, 
   3.751534422459543*^9, 3.751534660892942*^9, 3.7515349350882*^9, 
   3.751535091440466*^9, 3.751535199264489*^9, 3.751900964368911*^9, 
   3.752072402221644*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"f3e38494-2b52-41eb-a3ad-7fe30ff003fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresNTSbarA", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"l", "+", "1"}]], 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"l", "+", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.719053455383922*^9, 3.719053459137892*^9}, 3.7515344249860563`*^9, 
   3.751534652249465*^9, 3.751534924221799*^9, 3.751535084640279*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"7a56686e-128a-4a9c-8cbc-3d496d7519b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", "l"}]], " ", 
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "3", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.7190534594771957`*^9, 3.719053550825314*^9, 
   3.719053588030809*^9, 3.719053702296811*^9, 3.719054510275125*^9, 
   3.719057260231861*^9, 3.7190590674807863`*^9, 3.719061805274832*^9, 
   3.720119248278082*^9, 3.7202511235324917`*^9, 3.751534427183799*^9, 
   3.751534661479474*^9, 3.751534935702421*^9, {3.751535086268888*^9, 
   3.751535091973775*^9}, 3.751535200243886*^9, 3.751900964404653*^9, 
   3.7520724022577257`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"a3e3bf95-0e04-46a4-86ac-4964c1b86dd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightCorrelatorNTSbarA", "=", 
  RowBox[{"\[Lambda]Obfbf", " ", "rightKinematicFactorNTSbarA", " ", 
   RowBox[{"rightTensorStructuresNTSbarA", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
  3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
  3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
  3.719053463777071*^9, 3.7190534957320747`*^9}, {3.719053554007609*^9, 
  3.7190535542998133`*^9}, {3.7190536988743343`*^9, 3.719053699304903*^9}, {
  3.751534434993507*^9, 3.751534438100387*^9}, {3.751534655386545*^9, 
  3.7515346591821632`*^9}, {3.751534926796678*^9, 3.75153493030439*^9}, {
  3.7515352062276297`*^9, 3.7515352064709187`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"cc5eb896-dddf-4f33-bf62-864bcc7a580b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "+", "l"}]], " ", "\[Lambda]Obfbf", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.719053496595521*^9, {3.719053559101096*^9, 
   3.719053588711762*^9}, 3.7190537030078993`*^9, 3.719054510991008*^9, 
   3.719057260303835*^9, 3.7190590675181913`*^9, 3.719061805283348*^9, 
   3.7201192489238863`*^9, 3.72025112357922*^9, 3.751534440106436*^9, 
   3.751534661934702*^9, 3.751534936237731*^9, 3.7515350925026484`*^9, {
   3.75153520087232*^9, 3.751535207068809*^9}, 3.7519009644450197`*^9, 
   3.752072402293397*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"c8a0461f-ca67-4a75-b2b2-013c41a5eb1a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right B: <O\[Psi]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "6fbfbe8e-ecdc-45e1-bf56-b2c309cbf864"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.7512895231495333`*^9, 3.751289523731822*^9}, {
  3.751289556600762*^9, 3.751289625445239*^9}, {3.751534270577136*^9, 
  3.751534270942115*^9}, {3.7515344516409903`*^9, 3.751534452008271*^9}, {
  3.7515354881082687`*^9, 
  3.751535491661662*^9}},ExpressionUUID->"30894915-0ce0-41fb-90d8-\
7e7e29acf5c2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{"O\[Psi]", 
    OverscriptBox["\[Psi]", "_"]}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.7190533079653883`*^9, 3.7190533082742367`*^9}, {
  3.719057080701355*^9, 3.7190570814292383`*^9}, {3.751535569024877*^9, 
  3.7515355716927156`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"4c9f0b93-e267-4d3a-ba0c-a6d9bf4aa693"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorNTSB", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
   3.719053441026292*^9, 3.719053450332716*^9}, {3.71905709432936*^9, 
   3.719057095710116*^9}, 3.720250876906584*^9, 3.751534397714881*^9, {
   3.751534603904913*^9, 3.751534607816078*^9}, 3.751534666173444*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"ab2c25b4-0bf7-493d-bdf0-9a1fca9c8ede"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.719053451178834*^9, 
   3.719053548859536*^9, 3.719053587306937*^9, 3.7190537015145473`*^9, 
   3.7190545094170732`*^9, 3.719057096650346*^9, 3.719057329780203*^9, 
   3.720120095311871*^9, 3.720120156956111*^9, {3.720250863954255*^9, 
   3.720250910597692*^9}, 3.751534402139021*^9, 3.7515346764993973`*^9, 
   3.751534943559227*^9, 3.7515355819009447`*^9, 3.752072402346615*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"03ad06a7-a702-4e81-a100-e091a9bd0257"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresNTSB", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.719053455383922*^9, 3.719053459137892*^9}, {3.719057099561364*^9, 
   3.719057100856675*^9}, 3.720250884625955*^9, 3.751534406343927*^9, 
   3.751534613519475*^9, 3.751534668002117*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"7ecfb2c2-a558-45ae-90fa-c4cfcae7aedb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]], " ", 
   SubsuperscriptBox[
    OverscriptBox["K", "^"], 
    RowBox[{"{", "3", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.7190534594771957`*^9, 3.719053550825314*^9, 
   3.719053588030809*^9, 3.719053702296811*^9, 3.719054510275125*^9, 
   3.7190571028858013`*^9, 3.719057329823704*^9, 3.720120098315626*^9, 
   3.720120157004652*^9, {3.720250864003262*^9, 3.72025091116884*^9}, 
   3.751534408296116*^9, 3.751534677092887*^9, 3.751534944287426*^9, 
   3.751535582517375*^9, 3.752072402383308*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"4a6a9b93-5a6b-4eb1-a741-ed298b6edd63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightCorrelatorNTSB", "=", 
  RowBox[{"\[Lambda]Offb", " ", "rightKinematicFactorNTSB", " ", 
   RowBox[{"rightTensorStructuresNTSB", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
   3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
   3.719053463777071*^9, 3.7190534957320747`*^9}, {3.719053554007609*^9, 
   3.7190535542998133`*^9}, {3.7190536988743343`*^9, 3.719053699304903*^9}, 
   3.719057105532084*^9, {3.7202508867164173`*^9, 3.720250915909677*^9}, {
   3.751534410878725*^9, 3.751534415821376*^9}, {3.751534670310176*^9, 
   3.751534674360839*^9}, {3.751535577658558*^9, 3.751535579048216*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"d4f5969f-d5d3-443f-940a-c7b49aa0fb20"],

Cell[BoxData[
 RowBox[{"\[Lambda]Offb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.719053496595521*^9, {3.719053559101096*^9, 
   3.719053588711762*^9}, 3.7190537030078993`*^9, 3.719054510991008*^9, 
   3.719057106530107*^9, 3.7190573298294487`*^9, 3.720120101478958*^9, 
   3.720120157010168*^9, {3.720250864009632*^9, 3.720250916604041*^9}, 
   3.751534416462178*^9, 3.7515346775615263`*^9, 3.751534944961832*^9, 
   3.751535582984701*^9, 3.75207240241945*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"295bc71b-e411-424e-a2e3-3103e59cf064"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{
    OverscriptBox["O", "_"], "\[Psi]", 
    OverscriptBox["\[Psi]", "_"]}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.7190533079653883`*^9, 3.7190533082742367`*^9}, {
  3.751535586273486*^9, 3.751535589723473*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"0dcb9c3c-3c92-444d-bf7a-0d74edf12ae7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorNTSbarB", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
   3.719053441026292*^9, 3.719053450332716*^9}, 3.751534421601161*^9, 
   3.751534620230481*^9, 3.751534681025547*^9, 3.751534949472622*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"c2cb51c7-f73b-460e-b0d2-01bec8a0b456"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.719053451178834*^9, 
   3.719053548859536*^9, 3.719053587306937*^9, 3.7190537015145473`*^9, 
   3.7190545094170732`*^9, 3.7190572601635733`*^9, 3.719059067432909*^9, 
   3.7190618052075357`*^9, 3.720119247675655*^9, 3.720251123486238*^9, 
   3.751534422459543*^9, 3.751534698919442*^9, {3.751534949884932*^9, 
   3.75153496845912*^9}, 3.751535594441538*^9, 3.752072402482193*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"c608a751-530e-4ef9-b5a2-6bd1f310a13a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresNTSbarB", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"l", "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.719053455383922*^9, 3.719053459137892*^9}, 3.7515344249860563`*^9, 
   3.7515346228241863`*^9, 3.7515346828678207`*^9, 3.751534952550477*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"ad6ce6e2-8f21-49c9-941c-9186955e7d10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.7190534594771957`*^9, 3.719053550825314*^9, 
   3.719053588030809*^9, 3.719053702296811*^9, 3.719054510275125*^9, 
   3.719057260231861*^9, 3.7190590674807863`*^9, 3.719061805274832*^9, 
   3.720119248278082*^9, 3.7202511235324917`*^9, 3.751534427183799*^9, 
   3.751534699500516*^9, 3.751534970477724*^9, 3.7515355949565*^9, 
   3.752072402518816*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"48e19f3d-ed54-4e16-a68e-0212bf6a7e84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightCorrelatorNTSbarB", "=", 
  RowBox[{"\[Lambda]Obffb", " ", "rightKinematicFactorNTSbarB", " ", 
   RowBox[{"rightTensorStructuresNTSbarB", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
  3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
  3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
  3.719053463777071*^9, 3.7190534957320747`*^9}, {3.719053554007609*^9, 
  3.7190535542998133`*^9}, {3.7190536988743343`*^9, 3.719053699304903*^9}, {
  3.751534434993507*^9, 3.751534438100387*^9}, {3.7515346862292347`*^9, 
  3.751534696861785*^9}, {3.751534954721382*^9, 3.7515349627343063`*^9}, {
  3.751535598344987*^9, 3.751535599947975*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"530b14fa-ee28-4374-9cd6-b7aab746f299"],

Cell[BoxData[
 RowBox[{"\[Lambda]Obffb", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.719053496595521*^9, {3.719053559101096*^9, 
   3.719053588711762*^9}, 3.7190537030078993`*^9, 3.719054510991008*^9, 
   3.719057260303835*^9, 3.7190590675181913`*^9, 3.719061805283348*^9, 
   3.7201192489238863`*^9, 3.72025112357922*^9, 3.751534440106436*^9, 
   3.751534700004984*^9, 3.751534972607074*^9, 3.7515356006160803`*^9, 
   3.7520724025564957`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"c6200b1e-0bcc-4d0e-ac70-2c5062e6b547"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE relation: left - right", "Subsubsection",
 CellChangeTimes->{{3.7419753418629313`*^9, 3.741975352131577*^9}, {
  3.751290295596953*^9, 
  3.751290296721252*^9}},ExpressionUUID->"3b81cdf5-e7fe-4f3d-9ace-\
de2f54e45f2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"A", ":", " ", 
     RowBox[{"relation", " ", "1"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rightCorrelatorNTSA", "/.", 
         RowBox[{"\[Lambda]Ofbf", "\[Rule]", 
          RowBox[{"Conj", "[", "\[Lambda]Ofbf", "]"}]}]}], "//", 
        "applyConjugation"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTSbar", "-", "temp"}], 
           "leftKinematicFactorNTSbar"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTSbar"}], "]"}], "&"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751534758423852*^9, 3.751534829177051*^9}, {
  3.751535027379829*^9, 3.751535060052671*^9}, {3.7515350999235773`*^9, 
  3.751535118374304*^9}, {3.751535174118114*^9, 3.7515351743724537`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"ba290b9d-28c9-46cb-b59d-53dd3c7bf1c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfOb", "-", 
   RowBox[{"Conj", "[", "\[Lambda]Ofbf", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.751535056663547*^9, 3.751535060494644*^9}, {
   3.751535097228344*^9, 3.751535122131096*^9}, 3.7515351747274437`*^9, 
   3.752072402610981*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"c74fb518-17bb-4aba-8713-89b5af6ca7ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"A", ":", " ", 
     RowBox[{"relation", " ", "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorNTSA", "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTS", "-", "temp"}], 
           "leftKinematicFactorNTS"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTS"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751535789811514*^9, 3.751535862111706*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"73849163-4e71-4c7a-8d9c-bf09c79dcd05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfO", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", "\[Lambda]Ofbf"}]}], "}"}]], "Output",
 CellChangeTimes->{3.751535862636559*^9, 3.752072402671529*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"fa134b51-1717-44b9-9a6a-d547b0f2618d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", "A", " ", 
    RowBox[{"bar", ":", " ", 
     RowBox[{"relation", " ", "1"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rightCorrelatorNTSbarA", "/.", 
         RowBox[{"\[Lambda]Obfbf", "\[Rule]", 
          RowBox[{"Conj", "[", "\[Lambda]Obfbf", "]"}]}]}], "//", 
        "applyConjugation"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTS", "-", "temp"}], 
           "leftKinematicFactorNTS"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTS"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751535128522703*^9, 3.7515351682674923`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"fe306a56-b142-4533-ba9b-2d9e62b0a0f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfO", "-", 
   RowBox[{"Conj", "[", "\[Lambda]Obfbf", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.751535154903932*^9, 3.7515352102527113`*^9}, 
   3.752072402729795*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"a770cbc1-3201-41fe-a089-b155749328ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", "A", " ", 
    RowBox[{"bar", ":", " ", 
     RowBox[{"relation", " ", "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorNTSbarA", "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTSbar", "-", "temp"}], 
           "leftKinematicFactorNTSbar"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTSbar"}], "]"}], "&"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751535875026883*^9, 3.7515359185836353`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"b73dc418-7737-4c1c-a161-7d6dbc5cd4b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfOb", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", "\[Lambda]Obfbf"}]}], "}"}]], "Output",
 CellChangeTimes->{3.751535919189209*^9, 3.752072402802856*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"5212a3c4-c880-4aea-bf61-06c677d740a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"B", ":", " ", 
     RowBox[{"relation", " ", "1"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "rightCorrelatorNTSB"}], "/.", 
          RowBox[{"\[Lambda]Offb", "\[Rule]", 
           RowBox[{"Conj", "[", "\[Lambda]Offb", "]"}]}]}], "//", 
         "applyConjugation"}], "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTSbar", "-", "temp"}], 
           "leftKinematicFactorNTSbar"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTSbar"}], "]"}], "&"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751535250939971*^9, 3.751535251168975*^9}, {
   3.751535552679328*^9, 3.751535555180839*^9}, {3.7515356087630453`*^9, 
   3.751535609748167*^9}, {3.751535649700654*^9, 3.751535657854075*^9}, 
   3.751535700139966*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"1c09ff81-a3ff-4ac8-8e50-f1636f599508"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfOb", "-", 
   RowBox[{"Conj", "[", "\[Lambda]Offb", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.751535670225861*^9, 3.751535703993554*^9, 
  3.752072402878066*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"3dbac886-45fb-43d2-967d-0f123fff154c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", 
    RowBox[{"B", ":", " ", 
     RowBox[{"relation", " ", "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "rightCorrelatorNTSB"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTS", "-", "temp"}], 
           "leftKinematicFactorNTS"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTS"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751535928545866*^9, 3.751535928702631*^9}, {
  3.751536221688629*^9, 3.7515362582258863`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"23a3d5d0-a711-4047-b1cc-c0a5fab1626a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfO", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", "\[Lambda]Offb"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7515362586953506`*^9, 3.752072402976789*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"52e1a62e-1990-48c9-88fc-2de1057fbe33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", "B", " ", 
    RowBox[{"bar", ":", " ", 
     RowBox[{"relation", " ", "1"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "rightCorrelatorNTSbarB"}], "/.", 
          RowBox[{"\[Lambda]Obffb", "\[Rule]", 
           RowBox[{"Conj", "[", "\[Lambda]Obffb", "]"}]}]}], "//", 
         "applyConjugation"}], "//", 
        RowBox[{"permutePoints", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTS", "-", "temp"}], 
           "leftKinematicFactorNTS"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTS"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7515356835051537`*^9, 3.751535702178155*^9}, {
  3.7515362335432453`*^9, 3.751536233761779*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"fc9c2451-e017-4425-9dbe-3e1bc09d803a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfO", "-", 
   RowBox[{"Conj", "[", "\[Lambda]Obffb", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.751535705238163*^9, 3.751536324046811*^9, 
  3.75207240303684*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"2f5e3096-8588-4b36-8ddc-0d737917a97c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"correlator", " ", "B", " ", 
    RowBox[{"bar", ":", " ", 
     RowBox[{"relation", " ", "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "rightCorrelatorNTSbarB"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTSbar", "-", "temp"}], 
           "leftKinematicFactorNTSbar"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTSbar"}], "]"}], "&"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7515362697493973`*^9, 3.7515363176729393`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"20c21791-c3c7-4f20-8271-0dec21dfd8c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfOb", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", "\[Lambda]Obffb"}]}], "}"}]], "Output",
 CellChangeTimes->{3.75153629123604*^9, 3.751536325536786*^9, 
  3.752072403089155*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"6eeb6389-66af-40d5-94c3-d199688a0ed3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"If", " ", "the", " ", "operator", " ", "O", " ", "is", " ", 
      RowBox[{"conserved", ":", " ", 
       RowBox[{"if", " ", "l"}]}]}], "=", 
     RowBox[{
     "0", " ", "the", " ", "constraint", " ", "is", " ", "automatically", " ",
       "satisfied"}]}], ";", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"if", " ", "l"}], "\[NotEqual]", 
      RowBox[{
      "0", " ", "then", " ", "we", " ", "must", " ", "demand", " ", "that", 
       " ", "\[Lambda]fbfO"}]}], "=", 
     RowBox[{"\[Lambda]Obfbf", "=", "0"}]}]}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"leftCorrelatorNTS", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorNTSA", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "1", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorNTSB", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "1", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7190495438598967`*^9, 3.719049566976259*^9}, {
  3.71904959781456*^9, 3.719049722308769*^9}, {3.719053799666306*^9, 
  3.71905383622583*^9}, {3.719053867494494*^9, 3.719054013895836*^9}, {
  3.7201193492266273`*^9, 3.7201193493725443`*^9}, {3.751535727140902*^9, 
  3.7515357350127172`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"6c114ef3-a098-450b-be12-8ba6273b7a19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "l"}], ")"}], " ", "\[Lambda]fbfO", " ", 
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SubsuperscriptBox["K", 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719053963112659*^9, 3.719053989110424*^9}, 
   3.719054523365384*^9, 3.719057263707617*^9, 3.719059070544654*^9, 
   3.72011936236728*^9, 3.751537625192952*^9, 3.752072405920514*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"618c6e37-fbaa-46c8-93eb-0480a5e3ca62"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "+", "l"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "l"}], ")"}], " ", "\[Lambda]Ofbf", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox["K", 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719053963112659*^9, 3.719053989110424*^9}, 
   3.719054523365384*^9, 3.719057263707617*^9, 3.719059070544654*^9, 
   3.72011936236728*^9, 3.751537625192952*^9, 3.75207241557693*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"65618329-9e93-4fcb-8009-aafe8ddd0904"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "l"}], ")"}], " ", "\[Lambda]Offb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox["K", 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719053963112659*^9, 3.719053989110424*^9}, 
   3.719054523365384*^9, 3.719057263707617*^9, 3.719059070544654*^9, 
   3.72011936236728*^9, 3.751537625192952*^9, 3.7520724238170757`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"7f72fb7b-e058-4169-bf0f-551daafe6615"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"If", " ", "the", " ", "operator", " ", "Obar", " ", "is", " ", 
      RowBox[{"conserved", ":", " ", 
       RowBox[{"if", " ", "l"}]}]}], "=", 
     RowBox[{
     "0", " ", "the", " ", "constraint", " ", "is", " ", "automatically", " ",
       "satisfied"}]}], ";", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"if", " ", "l"}], "\[NotEqual]", 
      RowBox[{
      "0", " ", "then", " ", "we", " ", "must", " ", "demand", " ", "that", 
       " ", "\[Lambda]fbfOb"}]}], "=", 
     RowBox[{"\[Lambda]Ofbf", "=", "0"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"leftCorrelatorNTSbar", "//", "denormalizeInvariants"}], "//", 
       "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorNTSbarA", "//", "denormalizeInvariants"}], "//",
        "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "1", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorNTSbarB", "//", "denormalizeInvariants"}], "//",
        "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "1", "]"}]}], "//", 
     "applyEFProperties"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7190495438598967`*^9, 3.719049566976259*^9}, {
  3.71904959781456*^9, 3.719049722308769*^9}, {3.719053799666306*^9, 
  3.71905383622583*^9}, {3.719053867494494*^9, 3.719054013895836*^9}, {
  3.719057148411908*^9, 3.7190571500021467`*^9}, {3.720120132040965*^9, 
  3.720120132726941*^9}, {3.72025093607419*^9, 3.720250939898288*^9}, {
  3.751537642155328*^9, 3.7515376600436*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"55f1240a-63ba-4084-8376-0fe78b8f1734"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}]}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "l"}], ")"}], " ", "\[Lambda]fbfOb", " ", 
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "\[HorizontalLine]"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719053963112659*^9, 3.719053989110424*^9}, 
   3.719054523365384*^9, 3.719057135600665*^9, 3.719057338774424*^9, 
   3.720120167627536*^9, 3.7202509462064953`*^9, 3.751537666495173*^9, 
   3.7520724295481043`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"9575a3ce-fa8a-4150-89f4-a498d4382f1b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "l"}], ")"}], " ", "\[Lambda]Obfbf", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "\[HorizontalLine]"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719053963112659*^9, 3.719053989110424*^9}, 
   3.719054523365384*^9, 3.719057135600665*^9, 3.719057338774424*^9, 
   3.720120167627536*^9, 3.7202509462064953`*^9, 3.751537666495173*^9, 
   3.752072443262188*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"cfcb7f73-e342-4a96-b25d-b1e4aed4e659"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "l", " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "l"}], ")"}], " ", "\[Lambda]Obffb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  SuperscriptBox["I", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "\[HorizontalLine]"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719053963112659*^9, 3.719053989110424*^9}, 
   3.719054523365384*^9, 3.719057135600665*^9, 3.719057338774424*^9, 
   3.720120167627536*^9, 3.7202509462064953`*^9, 3.751537666495173*^9, 
   3.75207244620971*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"e7f5a512-def1-4a94-aec9-ab36211707de"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE property: left", "Subsubsection",
 CellChangeTimes->{{3.751619161385556*^9, 
  3.751619174079302*^9}},ExpressionUUID->"73be8647-ec31-4af0-98c1-\
03c8cccd1378"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"NTSbar", " ", "-", " ", "NTS"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"leftCorrelatorNTSbar", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"leftCorrelatorNTS", "/.", 
           RowBox[{"\[Lambda]fbfO", "\[Rule]", 
            RowBox[{"Conj", "[", "\[Lambda]fbfO", "]"}]}]}], "//", 
          "applyConjugation"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "//", "PowerExpand"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["temp", "leftKinematicFactorNTSbar"], "//", 
         "ExpandAll"}], "//", "denormalizeInvariants"}], "//", 
       "applyEFProperties"}], "//", "normalizeInvariants"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"temp", "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTSbar"}], "]"}], "&"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.75153234522919*^9, 3.751532423349484*^9}, {
   3.7515324543109417`*^9, 3.751532564613212*^9}, {3.751533049681028*^9, 
   3.751533056335841*^9}, {3.751533131485714*^9, 3.7515331348091183`*^9}, {
   3.751533210835507*^9, 3.751533267811187*^9}, {3.751533458518631*^9, 
   3.751533462033555*^9}, 3.751619194247747*^9, {3.7516192595225353`*^9, 
   3.751619271474742*^9}, {3.751619310610997*^9, 3.7516193107835484`*^9}, {
   3.751619369862924*^9, 3.7516193971874533`*^9}, {3.751619430730011*^9, 
   3.751619512989799*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"53028267-d4ba-42c4-902c-55216a3f8bed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfOb", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", 
    RowBox[{"Conj", "[", "\[Lambda]fbfO", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.75161931268701*^9, 3.751619468703684*^9, 
  3.7516195554583073`*^9, 3.752072446292303*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"5317f7f2-67b6-48b8-aaf0-473a9c35bda5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"NTS", " ", "-", " ", "NTSbar"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{"leftCorrelatorNTS", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"leftCorrelatorNTSbar", "/.", 
           RowBox[{"\[Lambda]fbfOb", "\[Rule]", 
            RowBox[{"Conj", "[", "\[Lambda]fbfOb", "]"}]}]}], "//", 
          "applyConjugation"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "//", "PowerExpand"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["temp", "leftKinematicFactorNTS"], "//", "ExpandAll"}], "//",
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
      "normalizeInvariants"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"temp", "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTS"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.75153234522919*^9, 3.751532423349484*^9}, {
   3.7515324543109417`*^9, 3.751532564613212*^9}, {3.751533049681028*^9, 
   3.751533056335841*^9}, {3.751533131485714*^9, 3.7515331348091183`*^9}, {
   3.751533210835507*^9, 3.751533267811187*^9}, {3.751533458518631*^9, 
   3.751533462033555*^9}, 3.751619194247747*^9, {3.7516192595225353`*^9, 
   3.751619271474742*^9}, {3.751619310610997*^9, 3.7516193107835484`*^9}, {
   3.751619369862924*^9, 3.7516193971874533`*^9}, {3.751619430730011*^9, 
   3.751619467788612*^9}, {3.751619503495245*^9, 3.751619550688416*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"2f25ed66-e835-4b4e-be6f-2b47e633c2ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]fbfO", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "l"}]], " ", 
    RowBox[{"Conj", "[", "\[Lambda]fbfOb", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.75161931268701*^9, 3.751619468703684*^9, 
  3.751619551173194*^9, 3.752072446336198*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"add19100-4e55-4716-a412-c55dc532d8ab"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential operators", "Subsection",
 CellChangeTimes->{{3.751290221859206*^9, 3.7512902260945597`*^9}, {
  3.7512902752925863`*^9, 3.7512902755870867`*^9}, {3.752070933810281*^9, 
  3.75207093477238*^9}},ExpressionUUID->"7609963a-6f59-423b-85bd-\
42afcd7faf49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftDNTS", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "expr"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
   3.719054312501523*^9, 3.719054316652239*^9}, {3.719054598725821*^9, 
   3.7190545988904867`*^9}, {3.719054704770996*^9, 3.7190547082478447`*^9}, 
   3.719057263155437*^9, 3.7519012015130033`*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"24d4c048-f353-4d07-932a-d70d9063b120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightADNTS", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], "expr"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
   3.7190516813944273`*^9, 3.7190517038752604`*^9}, {3.719051788746031*^9, 
   3.7190518034688797`*^9}, {3.719054815817911*^9, 3.719054816846916*^9}, {
   3.719054915359847*^9, 3.7190549157685537`*^9}, {3.719055279528716*^9, 
   3.719055281182144*^9}, 3.719057298411303*^9, {3.751900927933099*^9, 
   3.751900935313978*^9}, 3.751901069979042*^9, {3.751901107054941*^9, 
   3.751901130039727*^9}, {3.75190120848446*^9, 3.751901214629237*^9}, 
   3.752072389853157*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"33018a72-d560-45f0-82d7-d7ff5eba43f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightBDNTS", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], "expr"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", 
      RowBox[{"3", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.752072393955348*^9, 3.7520724167338257`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"83682f43-ec0e-4936-aa45-efe9f970b62a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Left: <",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "d091248e-2d6b-4f2b-ae12-152e17751129"],
 "\[Psi]O>"
}], "Subsubsection",
 CellChangeTimes->{{3.751290299432663*^9, 3.751290303290073*^9}, 
   3.752071057304996*^9},ExpressionUUID->"6deca4fa-0db0-4dc8-ba4f-\
d15784f44993"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "+", "2"}], ",", "l"}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.7190512975587273`*^9, 3.719051310513002*^9}, {3.752072483572657*^9, 
  3.752072490176796*^9}},ExpressionUUID->"ffbf9825-ba0a-4d3d-9e28-\
ecc953d4082c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftSeedNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "2"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.",
      " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050070530863*^9, 3.719050161232904*^9}, {
  3.719050364136532*^9, 3.719050399961763*^9}, {3.719050632857376*^9, 
  3.7190506386027327`*^9}, {3.719054449454301*^9, 3.719054485328433*^9}, {
  3.7190545469366713`*^9, 3.719054551540299*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"6054bf36-bc4e-44e1-b061-6fc2fa985b48"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["K", 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "-", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "d1", "+", "d2", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050116871933*^9, {3.71905015480147*^9, 3.719050161848166*^9}, 
   3.71905036924334*^9, 3.719050506079763*^9, 3.7190506030930357`*^9, {
   3.719050635042173*^9, 3.7190506388872747`*^9}, {3.7190544525975723`*^9, 
   3.719054467042725*^9}, {3.719054536892394*^9, 3.719054552009067*^9}, 
   3.719054617599168*^9, 3.719054712474915*^9, 3.719057272332919*^9, {
   3.7190590632162046`*^9, 3.7190590766338778`*^9}, 3.719061813257532*^9, 
   3.720119966537546*^9, 3.751900941373742*^9, 3.7519010727479143`*^9, 
   3.7519012194856586`*^9, 3.752072467120488*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"f516eb37-32c8-4414-b957-32138ddb4dc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasisNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"leftSeedNTS", "//", "leftDNTS"}], "//", "normalizeInvariants"}], 
   "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050512451456*^9, 3.719050512799204*^9}, {
   3.719050804078156*^9, 3.719050854837387*^9}, {3.719054623566894*^9, 
   3.719054623996171*^9}, 3.719054689823596*^9, {3.7190547531854277`*^9, 
   3.71905475444637*^9}, {3.751901058693989*^9, 3.751901068145782*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"2f2c19a1-4fb1-427b-8b90-50a75c0b3151"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050513008931*^9, 3.7190506041528807`*^9, 3.7190506398218327`*^9, 
   3.719050870196683*^9, {3.719054690350893*^9, 3.719054718347458*^9}, 
   3.719054754960844*^9, 3.71905727295261*^9, {3.719059063263208*^9, 
   3.719059076677137*^9}, 3.7190618139396544`*^9, 3.720119973741276*^9, 
   3.751900942472397*^9, {3.7519010621315193`*^9, 3.75190107322484*^9}, 
   3.751901220365024*^9, 3.7520724676376534`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"05b37304-f250-40f9-87a7-20b28468fac4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"leftKinematicFactorNTS", " ", 
     RowBox[{"leftTensorStructuresNTS", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", "leftDifferentialBasisNTS"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719054728689291*^9, 3.7190547393959417`*^9}, {3.7190572656518373`*^9, 
  3.7190572688922567`*^9}, {3.7519009730679703`*^9, 3.751900983623912*^9}, {
  3.751901222511773*^9, 3.7519012241073847`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"7315607d-f0e4-4e6b-9fb8-067a13b5b96c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, {
   3.719054740141901*^9, 3.719054756733672*^9}, 3.719057274197945*^9, {
   3.719059063331521*^9, 3.719059076711899*^9}, 3.719061814912158*^9, 
   3.720119983011883*^9, {3.751900946552088*^9, 3.751900984145306*^9}, 
   3.751901075127799*^9, 3.751901224679324*^9, 3.752072468237569*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"fade3fb1-2e57-4e2e-9a6d-3c85ac5361b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"(", 
         RowBox[{"l", ",", 
          RowBox[{"l", "+", "2"}]}], ")"}]}]}]}]}]}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.7190512975587273`*^9, 3.719051310513002*^9}, {3.719057401515587*^9, 
   3.719057401775771*^9}, 
   3.7520724930532503`*^9},ExpressionUUID->"58eaae8f-277b-45fd-aea7-\
9f8d5feab840"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftSeedNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "2"}]}], "}"}]}], "}"}]}], "]"}], "/.", " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050070530863*^9, 3.719050161232904*^9}, {
   3.719050364136532*^9, 3.719050399961763*^9}, {3.719050632857376*^9, 
   3.7190506386027327`*^9}, {3.719054449454301*^9, 3.719054485328433*^9}, {
   3.7190545469366713`*^9, 3.719054551540299*^9}, {3.719057165354599*^9, 
   3.719057167234005*^9}, 3.7202509695053787`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"ff5a26ea-a32d-45c9-a2cd-b84855b9341b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d1", "-", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d1", "+", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "+", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050116871933*^9, {3.71905015480147*^9, 3.719050161848166*^9}, 
   3.71905036924334*^9, 3.719050506079763*^9, 3.7190506030930357`*^9, {
   3.719050635042173*^9, 3.7190506388872747`*^9}, {3.7190544525975723`*^9, 
   3.719054467042725*^9}, {3.719054536892394*^9, 3.719054552009067*^9}, 
   3.719054617599168*^9, 3.719054712474915*^9, {3.719057167690234*^9, 
   3.719057175712557*^9}, 3.7190573535875196`*^9, 3.720120181859414*^9, 
   3.720250969910982*^9, 3.7519012572380543`*^9, 3.752072469872643*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"352ae538-bf3c-451b-89e0-f2a6fe68e29d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasisNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"leftSeedNTSb", "//", "leftDNTS"}], "//", "normalizeInvariants"}],
    "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050512451456*^9, 3.719050512799204*^9}, {
   3.719050804078156*^9, 3.719050854837387*^9}, {3.719054623566894*^9, 
   3.719054623996171*^9}, 3.719054689823596*^9, {3.7190547531854277`*^9, 
   3.71905475444637*^9}, {3.720250971978117*^9, 3.720250973885632*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"e50f7eeb-8687-4d02-8683-5e030c3a16a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]]}], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050513008931*^9, 3.7190506041528807`*^9, 3.7190506398218327`*^9, 
   3.719050870196683*^9, {3.719054690350893*^9, 3.719054718347458*^9}, 
   3.719054754960844*^9, {3.71905717017376*^9, 3.71905717670772*^9}, 
   3.7190573542231073`*^9, 3.7201202233575687`*^9, 3.720250974306656*^9, 
   3.751901258178113*^9, 3.752072470898923*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"2fb47f0d-fa47-44de-855c-98e2e8fbd08f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"leftKinematicFactorNTSbar", " ", 
     RowBox[{"leftTensorStructuresNTSbar", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "+", "leftDifferentialBasisNTSb"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719054728689291*^9, 3.7190547393959417`*^9}, {3.719057343890965*^9, 
  3.719057347043379*^9}, {3.720250976252496*^9, 3.720250980622178*^9}, {
  3.751901264345001*^9, 3.7519012855957403`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"d5631b63-8baa-40d9-a652-e805e8a4923c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, {
   3.719054740141901*^9, 3.719054756733672*^9}, 3.7190571792565393`*^9, 
   3.719057355592908*^9, 3.72012022869039*^9, 3.720250981056477*^9, {
   3.751901279746271*^9, 3.751901285937462*^9}, 3.752072472184392*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"9e231982-c1e2-4e6f-ada5-839c8c0626b0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right A: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "5de799b5-537e-4943-af34-ea5a131eefb4"],
 "\[Psi]>"
}], "Subsubsection",
 CellChangeTimes->{
  3.752071073597785*^9},ExpressionUUID->"93d76edd-7840-4b38-a596-\
98faa12af52e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", "+", "2"}], ",", "l"}], ")"}], "--"}], "--"}], 
          "--"}], "--"}]}]}]}]}]}], "--"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
   3.7190513248656816`*^9}, 3.71905507379776*^9, {3.7190573980153227`*^9, 
   3.719057398719776*^9}, {3.752072163846209*^9, 3.7520721666145563`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"ef3aa034-dec2-4001-938a-019ed173efaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightASeedNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
   3.719051822601606*^9, 3.7190518831342916`*^9}, {3.719054928506715*^9, 
   3.7190549370438643`*^9}, {3.719055084587428*^9, 3.719055084913933*^9}, {
   3.719057190625185*^9, 3.719057191902919*^9}, 3.720250984447294*^9, {
   3.751901302885457*^9, 3.751901305803624*^9}, {3.751901362889628*^9, 
   3.751901363987084*^9}, {3.752072588105789*^9, 3.752072616983403*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"75654a9c-3dee-42ec-8e45-3d760d9001df"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "d2", "+", "d3", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d2", "-", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d2", "-", "d3", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.719054937714384*^9, 3.719055085299799*^9, 3.719055282788253*^9, {
   3.719057192565641*^9, 3.7190571982473307`*^9}, 3.7190573759762907`*^9, 
   3.720120259220892*^9, 3.7202509866793537`*^9, {3.751901303648731*^9, 
   3.751901306236127*^9}, 3.751901364265933*^9, {3.752072553324173*^9, 
   3.752072617627159*^9}, 3.7520735736712523`*^9, 3.7520739261622267`*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"6af164c4-ea43-4a54-8262-14050e02b3db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightADifferentialBasisNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightASeedNTS", "//", "rightADNTS"}], "//", "ExpandAll"}], "//",
      "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
  3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.719054947089155*^9, 
  3.719054989856476*^9}, {3.719055095494182*^9, 3.71905510464332*^9}, {
  3.719055267823709*^9, 3.719055269564335*^9}, {3.719055305047867*^9, 
  3.719055307609808*^9}, {3.720250988816348*^9, 3.7202509901947107`*^9}, {
  3.752072558005836*^9, 3.752072638192852*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"436ba332-0977-4c70-a4ad-8148fa058f69"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]]}], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, {3.719054951907552*^9, 3.7190549902774267`*^9}, {
   3.719055087834901*^9, 3.719055105497053*^9}, 3.7190552283731613`*^9, {
   3.7190552699556513`*^9, 3.719055308965569*^9}, {3.719057193485371*^9, 
   3.719057198817032*^9}, 3.7190573765414057`*^9, 3.720120260660646*^9, 
   3.720250990883319*^9, 3.751901308613379*^9, 3.751901364911878*^9, {
   3.752072553375156*^9, 3.752072641899426*^9}, 3.752073573724783*^9, 
   3.752073926783864*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"69bd55db-aae0-4724-b0cc-cad73abbd855"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightKinematicFactorNTSA", " ", 
       RowBox[{"rightTensorStructuresNTSA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "+", "rightADifferentialBasisNTS"}],
      "//", "Simplify"}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
   3.719052077764153*^9, 3.719052096601087*^9}, {3.71905529320837*^9, 
   3.719055312696712*^9}, {3.719057368968686*^9, 3.719057371485189*^9}, {
   3.720250992776802*^9, 3.720250996100101*^9}, {3.751901312060316*^9, 
   3.7519013830862513`*^9}, 3.75207257842071*^9, 3.75207264014176*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"d2714735-ee42-4456-bb7d-3cbec5e95179"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.71905531325828*^9, 3.7190572017823877`*^9, 
   3.7190573775170813`*^9, 3.720120263388844*^9, 3.7202509965666227`*^9, {
   3.7519013264229937`*^9, 3.751901383391968*^9}, {3.7520725534812717`*^9, 
   3.752072642642873*^9}, 3.7520735737774363`*^9, 3.752073927780394*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"d23331e2-63a4-4ef5-97a4-ca817930ecee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "2"}]}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
   3.7190513248656816`*^9}, 3.71905507379776*^9, {3.752072150686154*^9, 
   3.7520721591249332`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"459fe318-822d-42d6-8337-1cf5e63398ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightASeedNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
  3.719051822601606*^9, 3.7190518831342916`*^9}, {3.719054928506715*^9, 
  3.7190549370438643`*^9}, {3.719055084587428*^9, 3.719055084913933*^9}, {
  3.751900991113535*^9, 3.751900999893919*^9}, {3.752072600556026*^9, 
  3.752072624789102*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"9370f562-0e3d-40d5-a0cc-36784f27acd3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], 
     RowBox[{"{", "3", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d2", "+", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "+", "d2", "-", "d3", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "-", "d2", "-", "d3", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.719054937714384*^9, 3.719055085299799*^9, 3.719055282788253*^9, 
   3.7190573158233232`*^9, {3.719059063393323*^9, 3.719059076881468*^9}, 
   3.719061817557728*^9, 3.720120012601832*^9, {3.751900996173195*^9, 
   3.751901016083294*^9}, 3.7519010761953278`*^9, {3.7519011118321943`*^9, 
   3.751901135649006*^9}, 3.751901226895021*^9, {3.7520725535814123`*^9, 
   3.7520726252875347`*^9}, 3.752073573850299*^9, 3.752073929294976*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"cf1b348f-1631-44f3-aa2b-e9413d315ed9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightADifferentialBasisNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightASeedNTSb", "//", "rightADNTS"}], "//", "ExpandAll"}], "//",
      "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
  3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.719054947089155*^9, 
  3.719054989856476*^9}, {3.719055095494182*^9, 3.71905510464332*^9}, {
  3.719055267823709*^9, 3.719055269564335*^9}, {3.719055305047867*^9, 
  3.719055307609808*^9}, {3.752072560697204*^9, 3.752072645228175*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"c09a8a20-a2eb-463c-b848-dd9f348545d6"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "+", "l"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, {3.719054951907552*^9, 3.7190549902774267`*^9}, {
   3.719055087834901*^9, 3.719055105497053*^9}, 3.7190552283731613`*^9, {
   3.7190552699556513`*^9, 3.719055308965569*^9}, 3.719057316454524*^9, {
   3.719059063444825*^9, 3.719059076930037*^9}, 3.7190618186031322`*^9, 
   3.720120019958234*^9, {3.7519010029614363`*^9, 3.7519010367434177`*^9}, 
   3.7519010767751703`*^9, {3.751901112385654*^9, 3.751901136232533*^9}, 
   3.751901227532672*^9, {3.752072553639806*^9, 3.7520725648918343`*^9}, {
   3.752072627343556*^9, 3.752072647499092*^9}, 3.752073573904869*^9, 
   3.752073929919145*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"af434224-d09b-4d63-bbee-47b50e1c0409"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightKinematicFactorNTSbarA", " ", 
       RowBox[{"rightTensorStructuresNTSbarA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      "rightADifferentialBasisNTSb"}], "//", "Simplify"}], "//", 
    "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719052077764153*^9, 3.719052096601087*^9}, {3.71905529320837*^9, 
  3.719055312696712*^9}, {3.719057305358214*^9, 3.719057311761012*^9}, {
  3.7519010072251377`*^9, 3.751901009775461*^9}, {3.7519010489365788`*^9, 
  3.7519010508757467`*^9}, {3.751901090511201*^9, 3.751901103598246*^9}, {
  3.751901146998189*^9, 3.751901184847543*^9}, {3.75190122973656*^9, 
  3.751901231520001*^9}, {3.752072633455861*^9, 3.7520726491790524`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"40454f7a-a238-419a-b4b8-bd98c713d5ff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.71905531325828*^9, {3.719057312528347*^9, 
   3.719057317400054*^9}, {3.719059063519294*^9, 3.719059076972168*^9}, 
   3.719061823905011*^9, 3.720120027078671*^9, {3.751901051232987*^9, 
   3.751901185124445*^9}, 3.751901231942792*^9, {3.75207255370883*^9, 
   3.7520725649451237`*^9}, {3.7520726291684303`*^9, 3.752072649433825*^9}, 
   3.752073573956894*^9, 3.752073930523465*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"31782879-e692-43a7-8485-28b78048ea5a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right B: <O\[Psi]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "81dc7fd0-329c-4de6-b35d-cf4eaa2bc399"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{3.752071073597785*^9, 
  3.752071118885372*^9},ExpressionUUID->"dafcdd1c-e19e-48fb-8393-\
ba521a3d32c6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "+", "2"}], ",", "l"}], ")"}]}]}]}]}]}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
   3.7190513248656816`*^9}, 3.71905507379776*^9, {3.7190573980153227`*^9, 
   3.719057398719776*^9}, 3.7520734739369164`*^9},
 CellLabel->
  "In[212]:=",ExpressionUUID->"327bb298-4448-4e2f-8b75-9b6ee7daad4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightBSeedNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
   3.719051822601606*^9, 3.7190518831342916`*^9}, {3.719054928506715*^9, 
   3.7190549370438643`*^9}, {3.719055084587428*^9, 3.719055084913933*^9}, {
   3.719057190625185*^9, 3.719057191902919*^9}, 3.720250984447294*^9, {
   3.751901302885457*^9, 3.751901305803624*^9}, {3.751901362889628*^9, 
   3.751901363987084*^9}, {3.752073499957041*^9, 3.7520735317626877`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"664fc93a-f4f6-454d-bb8c-66ced7bacaf7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d2", "+", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "+", "d2", "-", "d3", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d2", "-", "d3", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.719054937714384*^9, 3.719055085299799*^9, 3.719055282788253*^9, {
   3.719057192565641*^9, 3.7190571982473307`*^9}, 3.7190573759762907`*^9, 
   3.720120259220892*^9, 3.7202509866793537`*^9, {3.751901303648731*^9, 
   3.751901306236127*^9}, 3.751901364265933*^9, {3.7520735058697453`*^9, 
   3.752073532441592*^9}, 3.752073582163509*^9, 3.752073621298586*^9, 
   3.752073945062468*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"f2eccbde-9013-4852-b8c1-93ca1526eb8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightBDifferentialBasisNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightBSeedNTS", "//", "rightBDNTS"}], "//", "ExpandAll"}], "//",
      "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
   3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.719054947089155*^9, 
   3.719054989856476*^9}, {3.719055095494182*^9, 3.71905510464332*^9}, {
   3.719055267823709*^9, 3.719055269564335*^9}, {3.719055305047867*^9, 
   3.719055307609808*^9}, {3.720250988816348*^9, 3.7202509901947107`*^9}, {
   3.752073509782773*^9, 3.752073520202525*^9}, 3.752073586299161*^9, {
   3.752073630653598*^9, 3.7520736314003897`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"0116ee4f-4be6-4126-8d67-f54f9a467563"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]]}], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, {3.719054951907552*^9, 3.7190549902774267`*^9}, {
   3.719055087834901*^9, 3.719055105497053*^9}, 3.7190552283731613`*^9, {
   3.7190552699556513`*^9, 3.719055308965569*^9}, {3.719057193485371*^9, 
   3.719057198817032*^9}, 3.7190573765414057`*^9, 3.720120260660646*^9, 
   3.720250990883319*^9, 3.751901308613379*^9, 3.751901364911878*^9, {
   3.7520735232788486`*^9, 3.752073534923687*^9}, 3.752073586770506*^9, {
   3.7520736219080477`*^9, 3.752073632020918*^9}, 3.7520739451247463`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"ef5f40ed-67e5-47a5-9f4a-7f52fac942f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightKinematicFactorNTSB", " ", 
       RowBox[{"rightTensorStructuresNTSB", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "1"}]], "rightBDifferentialBasisNTS"}]}], "//", 
     "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719052077764153*^9, 3.719052096601087*^9}, {3.71905529320837*^9, 
  3.719055312696712*^9}, {3.719057368968686*^9, 3.719057371485189*^9}, {
  3.720250992776802*^9, 3.720250996100101*^9}, {3.751901312060316*^9, 
  3.7519013830862513`*^9}, {3.752073589451026*^9, 3.752073592793481*^9}, {
  3.752073626090563*^9, 3.7520736338822613`*^9}, {3.752073686049765*^9, 
  3.7520736910489798`*^9}, {3.752073934231791*^9, 3.7520739370108767`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"f864f02f-2080-4cb7-87b2-c03c2986b725"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.71905531325828*^9, 3.7190572017823877`*^9, 
   3.7190573775170813`*^9, 3.720120263388844*^9, 3.7202509965666227`*^9, {
   3.7519013264229937`*^9, 3.751901383391968*^9}, 3.752073634495688*^9, 
   3.752073691700268*^9, 3.752073945181651*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"a288faca-1ad0-473e-ba32-abd1493d698c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"(", 
         RowBox[{"l", ",", 
          RowBox[{"l", "+", "2"}]}], ")"}]}]}]}]}]}], 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
   3.7190513248656816`*^9}, 3.71905507379776*^9, 3.752073479960586*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"cd92b13c-70d7-4b5e-a1f4-725c4f72ba4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightSeedNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
  3.719051822601606*^9, 3.7190518831342916`*^9}, {3.719054928506715*^9, 
  3.7190549370438643`*^9}, {3.719055084587428*^9, 3.719055084913933*^9}, {
  3.751900991113535*^9, 3.751900999893919*^9}, {3.752073699504259*^9, 
  3.7520737028122873`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"49830cd9-b84a-4888-b4ff-0b3c65ef0b89"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], 
     RowBox[{"{", "2", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "d2", "+", "d3", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d2", "-", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "-", "d2", "-", "d3", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.719054937714384*^9, 3.719055085299799*^9, 3.719055282788253*^9, 
   3.7190573158233232`*^9, {3.719059063393323*^9, 3.719059076881468*^9}, 
   3.719061817557728*^9, 3.720120012601832*^9, {3.751900996173195*^9, 
   3.751901016083294*^9}, 3.7519010761953278`*^9, {3.7519011118321943`*^9, 
   3.751901135649006*^9}, 3.751901226895021*^9, 3.752073703293633*^9, 
   3.7520737598002367`*^9, 3.752073945256906*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"0bce38cd-5a40-4e2f-9102-439a668c2488"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightBDifferentialBasisNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightSeedNTSb", "//", "rightBDNTS"}], "//", "ExpandAll"}], "//",
      "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
  3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.719054947089155*^9, 
  3.719054989856476*^9}, {3.719055095494182*^9, 3.71905510464332*^9}, {
  3.719055267823709*^9, 3.719055269564335*^9}, {3.719055305047867*^9, 
  3.719055307609808*^9}, {3.752073706449201*^9, 3.752073749853032*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"825de349-5bad-4426-aa87-4f4eca9a61a6"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "+", "l"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, {3.719054951907552*^9, 3.7190549902774267`*^9}, {
   3.719055087834901*^9, 3.719055105497053*^9}, 3.7190552283731613`*^9, {
   3.7190552699556513`*^9, 3.719055308965569*^9}, 3.719057316454524*^9, {
   3.719059063444825*^9, 3.719059076930037*^9}, 3.7190618186031322`*^9, 
   3.720120019958234*^9, {3.7519010029614363`*^9, 3.7519010367434177`*^9}, 
   3.7519010767751703`*^9, {3.751901112385654*^9, 3.751901136232533*^9}, 
   3.751901227532672*^9, {3.752073713671369*^9, 3.752073732833337*^9}, 
   3.752073764275165*^9, 3.7520739453167353`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"ac5bed05-4bae-4849-b66d-672a38245fad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightKinematicFactorNTSbarB", " ", 
       RowBox[{"rightTensorStructuresNTSbarB", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"l", "+", "1"}]], "rightBDifferentialBasisNTSb"}]}], "//", 
     "Simplify"}], "//", "PowerExpand"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719052077764153*^9, 3.719052096601087*^9}, {3.71905529320837*^9, 
  3.719055312696712*^9}, {3.719057305358214*^9, 3.719057311761012*^9}, {
  3.7519010072251377`*^9, 3.751901009775461*^9}, {3.7519010489365788`*^9, 
  3.7519010508757467`*^9}, {3.751901090511201*^9, 3.751901103598246*^9}, {
  3.751901146998189*^9, 3.751901184847543*^9}, {3.75190122973656*^9, 
  3.751901231520001*^9}, {3.752073716245625*^9, 3.7520737341639*^9}, {
  3.752073844709075*^9, 3.752073847796895*^9}, {3.752073939884795*^9, 
  3.752073942578413*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"c9ae8f2c-88f7-4ec0-b857-d2ff71d49211"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.71905531325828*^9, {3.719057312528347*^9, 
   3.719057317400054*^9}, {3.719059063519294*^9, 3.719059076972168*^9}, 
   3.719061823905011*^9, 3.720120027078671*^9, {3.751901051232987*^9, 
   3.751901185124445*^9}, 3.751901231942792*^9, {3.752073724258244*^9, 
   3.752073734850501*^9}, 3.7520737687011747`*^9, {3.752073845220935*^9, 
   3.7520738483792877`*^9}, 3.752073945376968*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"6a56ab36-adcd-46c3-8761-bf09a3d82c0e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Charged channel: <\[Psi]\[Psi]O> and <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "293c9b19-debf-485b-b4cb-8056d4dfd7ee"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "bd60f16f-5648-4e2a-8112-d96206c4b12d"],
 ">"
}], "Chapter",
 CellChangeTimes->{{3.75117623473497*^9, 3.751176243913437*^9}, {
  3.751289352142942*^9, 3.751289352848379*^9}, {3.75130698071556*^9, 
  3.751306990919457*^9}},ExpressionUUID->"8b5e0139-0218-438c-9449-\
1ef218c7bcbb"],

Cell[CellGroupData[{

Cell["---------- p=0 ----------", "Subchapter",
 CellChangeTimes->{{3.751289545066588*^9, 3.751289546044257*^9}, {
  3.751289912399857*^9, 
  3.751289921170835*^9}},ExpressionUUID->"2d4798d9-cc18-450d-9c66-\
f993c959b009"],

Cell[CellGroupData[{

Cell["Bases of tensor structures", "Subsection",
 CellChangeTimes->{{3.752070901236067*^9, 
  3.752070918673545*^9}},ExpressionUUID->"85c5b00a-8003-4d2d-9466-\
f2c02040357d"],

Cell[CellGroupData[{

Cell["Left: <\[Psi]\[Psi]O>", "Subsubsection",
 CellChangeTimes->{{3.719049104435058*^9, 3.7190491065409613`*^9}, {
  3.751537728656375*^9, 
  3.751537734910968*^9}},ExpressionUUID->"70390e32-0159-40ca-93bf-\
0c00cb7d06ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftKinematicFactorCharged", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.72481737182097*^9, 
   3.724817373169209*^9}, 3.7248174173085546`*^9, {3.751537824737624*^9, 
   3.751537830063004*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5d630218-507a-4ee0-8646-2862def971e6"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190494062438803`*^9, 3.720116497924076*^9, {
   3.724817374237252*^9, 3.724817381782899*^9}, {3.724817418689489*^9, 
   3.7248174233229523`*^9}, 3.724818679932494*^9, 3.724819173141199*^9, 
   3.724819210248288*^9, 3.724819927783649*^9, 3.724820057063562*^9, 
   3.7248218580548353`*^9, 3.724823926923058*^9, 3.7248255795280952`*^9, 
   3.724825663813236*^9, {3.724833238607462*^9, 3.724833254013172*^9}, 
   3.72483433639436*^9, 3.724863825669497*^9, 3.724927113113517*^9, 
   3.7249375382848454`*^9, 3.7515378325436583`*^9, 3.751537899442658*^9, 
   3.752075923378319*^9, 3.752077351920285*^9, 3.75214548660355*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"1a3ca8c5-baf4-40e0-8e36-a92644c6cff4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"leftTensorStructuresChargedSpin0", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"leftTensorStructuresCharged", "=", 
  RowBox[{
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "l"}], "}"}]}], "}"}], "]"}], "//", 
   "Reverse"}]}]}], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.724817377548122*^9, 
   3.724817378846613*^9}, 3.7248174201589527`*^9, {3.72481746006113*^9, 
   3.724817461407917*^9}, 3.72481920039282*^9, {3.7248199216946507`*^9, 
   3.724819925349081*^9}, {3.724820003290246*^9, 3.724820015501333*^9}, {
   3.7515378418081923`*^9, 3.75153786968722*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c6cc204e-8af0-446a-9644-f30fa7f7253e"],

Cell[BoxData[
 RowBox[{"{", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.720116498502029*^9, 3.724817382524671*^9, 3.72481742397357*^9, 
   3.724817471169207*^9, 3.724818680620246*^9, {3.7248191766381483`*^9, 
   3.724819210833289*^9}, 3.724819928415566*^9, 3.724820015991288*^9, 
   3.724820057750647*^9, 3.724821858100986*^9, 3.7248239270842237`*^9, 
   3.724825580793022*^9, {3.7248332394496307`*^9, 3.72483325401924*^9}, 
   3.7248343406347313`*^9, 3.724863827989126*^9, 3.7249271194448013`*^9, 
   3.724937538416387*^9, {3.7515378444606256`*^9, 3.751537900180997*^9}, 
   3.7520759235380983`*^9, 3.7520773521144133`*^9, 3.752145486758134*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"15f92087-6533-434d-bce0-98180ec6967d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox[
     OverscriptBox["K", "^"], 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]]}], ",", 
   RowBox[{
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SubsuperscriptBox[
     OverscriptBox["K", "^"], 
     RowBox[{"{", "2", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.720116498502029*^9, 3.724817382524671*^9, 3.72481742397357*^9, 
   3.724817471169207*^9, 3.724818680620246*^9, {3.7248191766381483`*^9, 
   3.724819210833289*^9}, 3.724819928415566*^9, 3.724820015991288*^9, 
   3.724820057750647*^9, 3.724821858100986*^9, 3.7248239270842237`*^9, 
   3.724825580793022*^9, {3.7248332394496307`*^9, 3.72483325401924*^9}, 
   3.7248343406347313`*^9, 3.724863827989126*^9, 3.7249271194448013`*^9, 
   3.724937538416387*^9, {3.7515378444606256`*^9, 3.751537900180997*^9}, 
   3.7520759235380983`*^9, 3.7520773521144133`*^9, 3.752145486762267*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f5869c06-9183-4cce-b7c3-8dacbefcc286"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"leftCorrelatorChargedSpin0", "=", 
  RowBox[{
   RowBox[{"leftKinematicFactorCharged", " ", "\[Lambda]1ffO", " ", 
    RowBox[{"leftTensorStructuresChargedSpin0", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"l", "\[Rule]", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"leftCorrelatorCharged", "=", 
  RowBox[{"leftKinematicFactorCharged", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]1ffO", " ", 
      RowBox[{"leftTensorStructuresCharged", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"\[Lambda]2ffO", " ", 
      RowBox[{"leftTensorStructuresCharged", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719049421349147*^9, 
   3.719049421926196*^9}, {3.724817422075926*^9, 3.724817431566085*^9}, {
   3.72481748645994*^9, 3.7248175281347*^9}, {3.7248176132809267`*^9, 
   3.724817613845779*^9}, {3.7248187587713118`*^9, 3.724818759177205*^9}, 
   3.72482002559408*^9, {3.72482302436827*^9, 3.72482302492931*^9}, {
   3.7248360060672626`*^9, 3.724836007573782*^9}, {3.751537848659225*^9, 
   3.751537874135702*^9}, {3.751537905367628*^9, 3.7515379089436903`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b7e25146-da99-434e-94b9-7e2a6bd89815"],

Cell[BoxData[
 RowBox[{"\[Lambda]1ffO", " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.720116499400133*^9, 
   3.724817433745482*^9, 3.7248174791765747`*^9, 3.724817529510083*^9, 
   3.7248176152005796`*^9, 3.724818682529811*^9, 3.724818760773918*^9, {
   3.7248191831902637`*^9, 3.7248192114080677`*^9}, 3.724819929071888*^9, 
   3.724820026536021*^9, 3.724820058505437*^9, 3.7248218581497917`*^9, 
   3.7248230255322857`*^9, 3.72482392724397*^9, 3.724825587689148*^9, 
   3.72482566642307*^9, {3.724833240216296*^9, 3.7248332540794897`*^9}, 
   3.724834351555696*^9, 3.724836008394747*^9, 3.724863835510895*^9, 
   3.724927130871951*^9, 3.724937538566378*^9, 3.751537909732119*^9, 
   3.7520759235883007`*^9, 3.7520773521551447`*^9, 3.752145486801688*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b194fad4-68c9-4b1a-a13b-d2322f090776"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Lambda]2ffO", " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["K", "^"], 
      RowBox[{"{", "2", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]]}], "+", 
    RowBox[{"\[Lambda]1ffO", " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", "3", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["K", "^"], 
      RowBox[{"{", "1", "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.720116499400133*^9, 
   3.724817433745482*^9, 3.7248174791765747`*^9, 3.724817529510083*^9, 
   3.7248176152005796`*^9, 3.724818682529811*^9, 3.724818760773918*^9, {
   3.7248191831902637`*^9, 3.7248192114080677`*^9}, 3.724819929071888*^9, 
   3.724820026536021*^9, 3.724820058505437*^9, 3.7248218581497917`*^9, 
   3.7248230255322857`*^9, 3.72482392724397*^9, 3.724825587689148*^9, 
   3.72482566642307*^9, {3.724833240216296*^9, 3.7248332540794897`*^9}, 
   3.724834351555696*^9, 3.724836008394747*^9, 3.724863835510895*^9, 
   3.724927130871951*^9, 3.724937538566378*^9, 3.751537909732119*^9, 
   3.7520759235883007`*^9, 3.7520773521551447`*^9, 3.752145486805601*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a1c76f6d-5850-475b-84bf-1dd76d339cf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"leftCorrelatorChargedSpin0AntiSymmetrized", "=", 
  "leftCorrelatorChargedSpin0"}], "\[IndentingNewLine]", 
 RowBox[{"leftCorrelatorChargedAntiSymmetrized", "=", 
  RowBox[{
   RowBox[{"leftCorrelatorCharged", "/.", 
    RowBox[{"\[Lambda]2ffO", "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1ffO"}]}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.751538084519535*^9, 3.751538118638307*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0ff6de17-164a-4fc0-bea3-ce3fb2b11dd9"],

Cell[BoxData[
 RowBox[{"\[Lambda]1ffO", " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]]}]], "Output",
 CellChangeTimes->{3.751538119098774*^9, 3.75207592364747*^9, 
  3.7520773522150717`*^9, 3.752145486846154*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0108b052-4912-489c-9016-562449c87983"],

Cell[BoxData[
 RowBox[{"\[Lambda]1ffO", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["K", "^"], 
      RowBox[{"{", "2", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]], " ", 
     SubsuperscriptBox[
      OverscriptBox["K", "^"], 
      RowBox[{"{", "1", "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.751538119098774*^9, 3.75207592364747*^9, 
  3.7520773522150717`*^9, 3.752145486865687*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"8a1ae78d-eb60-4e47-bd9f-85b286b344b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"constraints", " ", "due", " ", "to", " ", 
     RowBox[{"permuations", ":", " ", "l"}]}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     FractionBox[
      RowBox[{"leftCorrelatorChargedSpin0AntiSymmetrized", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "leftCorrelatorChargedSpin0AntiSymmetrized"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], 
      "leftKinematicFactorCharged"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"temp", "//", "applyEFProperties"}], "//", 
       "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
     "normalizeInvariants"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724825012885016*^9, 3.724825034106285*^9}, 
   3.7248256188949747`*^9, {3.724825675646742*^9, 3.724825707295491*^9}, 
   3.724863811182064*^9, {3.724863853732583*^9, 3.724863855272003*^9}, {
   3.751537913798503*^9, 3.751537950519629*^9}, {3.751538138202648*^9, 
   3.7515381403514423`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9361c007-fa4b-4159-a4c0-cf680c1ceb44"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.724824992445106*^9, 3.72482500087772*^9}, 
   3.724825036328912*^9, {3.724825679875207*^9, 3.7248257077309113`*^9}, 
   3.724833254144331*^9, 3.7248343658833523`*^9, 3.724863846729124*^9, 
   3.7249271551138*^9, 3.724937538722044*^9, {3.751537931157241*^9, 
   3.7515379516046762`*^9}, 3.75153814107723*^9, 3.7520759237304173`*^9, 
   3.75207735236274*^9, 3.7521454869056396`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ce7ed06f-6d07-4704-b4d2-b582dfd77fcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"constraints", " ", "due", " ", "to", " ", 
    RowBox[{"permuations", ":", " ", 
     RowBox[{"l", "\[NotEqual]", "0"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     FractionBox[
      RowBox[{"leftCorrelatorChargedAntiSymmetrized", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "leftCorrelatorChargedAntiSymmetrized"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], 
      "leftKinematicFactorCharged"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"temp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"temp", "//", "applyEFProperties"}], "//", 
        "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
      "normalizeInvariants"}], "//", "Simplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7248250411571417`*^9, 3.7248250669015093`*^9}, {
   3.7248257157594337`*^9, 3.724825775394046*^9}, {3.724834384150362*^9, 
   3.724834385463174*^9}, 3.7248638136943007`*^9, {3.724863859630419*^9, 
   3.724863885876368*^9}, {3.751537964195779*^9, 3.751538025830715*^9}, {
   3.7515381432570744`*^9, 3.751538161434539*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"85b1f84e-8521-4c16-add6-bdfbef4ace35"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7248250450672493`*^9, 3.724825067270647*^9}, {
   3.724825721985581*^9, 3.724825775763722*^9}, 3.724833254211426*^9, 
   3.72483438610896*^9, {3.724863848757133*^9, 3.7248638869202633`*^9}, 
   3.724927173477124*^9, 3.724937538882181*^9, 3.751538026323894*^9, {
   3.751538145704873*^9, 3.7515381617559423`*^9}, 3.752075923781509*^9, 
   3.752077352457361*^9, 3.752145486954809*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"61e22f66-c790-49a2-8ce7-abff01303c2f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "e8866e07-7bcf-42bc-8039-3416adfdf16c"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "ad41e8aa-f1e5-44b8-a4cc-2fecb0c9c12e"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.719049104435058*^9, 3.7190491065409613`*^9}, {
  3.751537728656375*^9, 
  3.751537768613043*^9}},ExpressionUUID->"3935df38-7459-422c-a84d-\
e556685272d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorCharged", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
   3.724818685448451*^9, 3.724818693147447*^9}, 3.751538184160379*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"a94fc192-9cf2-4602-a83a-449466c5a0d1"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.7201165005349197`*^9, 
   3.724818693998084*^9, 3.724818762946746*^9, 3.724819220243911*^9, 
   3.7248199329397907`*^9, 3.7248200597226954`*^9, 3.724821858200041*^9, 
   3.724823927535667*^9, 3.724826238352064*^9, 3.724833254282784*^9, 
   3.7248344306163883`*^9, 3.7248639121855183`*^9, 3.724927183214774*^9, 
   3.724937539346073*^9, 3.751538185213983*^9, 3.752075941422124*^9, 
   3.752077359788434*^9, 3.752077429439994*^9, 3.752145561965062*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"9d06ab6f-da03-4cf8-aebf-e2225c7c0cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rightTensorStructuresChargedSpin0", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rightTensorStructuresCharged", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.724818702653965*^9, 3.7248187097497997`*^9}, {3.724820037208808*^9, 
   3.7248200468731947`*^9}, {3.724823032195732*^9, 3.7248230343195963`*^9}, {
   3.7515381899283543`*^9, 3.7515381947040462`*^9}, 3.7520773418908443`*^9, {
   3.7520774249801483`*^9, 3.752077425156196*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"79b95f05-a6a1-4092-84a3-ef0f5af1d606"],

Cell[BoxData[
 RowBox[{"{", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.720116502338499*^9, 3.7248187106070538`*^9, 
   3.7248187636792603`*^9, 3.724819226571753*^9, 3.724819933527768*^9, 
   3.724820060430107*^9, 3.724821858236834*^9, 3.724823927596455*^9, 
   3.724826239293597*^9, 3.724833254325967*^9, 3.7248344338163548`*^9, 
   3.724863916149787*^9, 3.724927251449555*^9, 3.724937539462035*^9, 
   3.751538200199519*^9, 3.752075941509997*^9, 3.7520773598694687`*^9, 
   3.7520774295489264`*^9, 3.752145563144402*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7a75398b-e13a-4c14-bc66-27c94bc16c8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SubsuperscriptBox[
     OverscriptBox[
      OverscriptBox["K", "\[HorizontalLine]"], "^"], 
     RowBox[{"{", "3", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], " ", 
    SubsuperscriptBox[
     OverscriptBox[
      OverscriptBox["K", "\[HorizontalLine]"], "^"], 
     RowBox[{"{", "2", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    SuperscriptBox[
     OverscriptBox["I", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.720116502338499*^9, 3.7248187106070538`*^9, 
   3.7248187636792603`*^9, 3.724819226571753*^9, 3.724819933527768*^9, 
   3.724820060430107*^9, 3.724821858236834*^9, 3.724823927596455*^9, 
   3.724826239293597*^9, 3.724833254325967*^9, 3.7248344338163548`*^9, 
   3.724863916149787*^9, 3.724927251449555*^9, 3.724937539462035*^9, 
   3.751538200199519*^9, 3.752075941509997*^9, 3.7520773598694687`*^9, 
   3.7520774295489264`*^9, 3.7521455631482763`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"db636fd0-0b51-4972-9727-1a50670c0043"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rightCorrelatorChargedSpin0", "=", 
  RowBox[{
   RowBox[{"rightKinematicFactorCharged", " ", "\[Lambda]1Ofbfb", " ", 
    RowBox[{"rightTensorStructuresChargedSpin0", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"l", "\[Rule]", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"rightCorrelatorCharged", "=", 
  RowBox[{"rightKinematicFactorCharged", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]1Ofbfb", " ", 
      RowBox[{"rightTensorStructuresCharged", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"\[Lambda]2Ofbfb", " ", 
      RowBox[{"rightTensorStructuresCharged", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
   3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
   3.724818717659254*^9, 3.724818730407234*^9}, {3.724818766623178*^9, 
   3.724818798723536*^9}, 3.7248200536909103`*^9, {3.724823037475515*^9, 
   3.7248230381097097`*^9}, {3.7248367645513287`*^9, 
   3.7248367656571093`*^9}, {3.7515382050023623`*^9, 
   3.7515382188777523`*^9}, {3.751538373821347*^9, 3.751538379410309*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"68be1417-6f78-425c-8f9e-37dfa7334f4d"],

Cell[BoxData[
 RowBox[{"\[Lambda]1Ofbfb", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.720116504200583*^9, 3.7248187500903883`*^9, 
   3.724818799448905*^9, {3.724819235079639*^9, 3.724819255055958*^9}, 
   3.724819934043029*^9, 3.724820063739407*^9, 3.724821858244986*^9, 
   3.7248230387252502`*^9, 3.724823927884658*^9, 3.7248262401368313`*^9, 
   3.7248332543381243`*^9, 3.724834439632842*^9, 3.724836766457946*^9, 
   3.724863920411171*^9, 3.724927262181727*^9, 3.724937539615902*^9, 
   3.751538380086648*^9, 3.752075941556137*^9, 3.752077359917657*^9, 
   3.7520774296058607`*^9, 3.752145564556641*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1fec2b82-0620-4860-a112-c68717ced4e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]2Ofbfb", " ", 
     SubsuperscriptBox[
      OverscriptBox[
       OverscriptBox["K", "\[HorizontalLine]"], "^"], 
      RowBox[{"{", "2", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]1Ofbfb", " ", 
     SubsuperscriptBox[
      OverscriptBox[
       OverscriptBox["K", "\[HorizontalLine]"], "^"], 
      RowBox[{"{", "3", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubsuperscriptBox[
        OverscriptBox["J", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", "1", "}"}]], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "l"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.720116504200583*^9, 3.7248187500903883`*^9, 
   3.724818799448905*^9, {3.724819235079639*^9, 3.724819255055958*^9}, 
   3.724819934043029*^9, 3.724820063739407*^9, 3.724821858244986*^9, 
   3.7248230387252502`*^9, 3.724823927884658*^9, 3.7248262401368313`*^9, 
   3.7248332543381243`*^9, 3.724834439632842*^9, 3.724836766457946*^9, 
   3.724863920411171*^9, 3.724927262181727*^9, 3.724937539615902*^9, 
   3.751538380086648*^9, 3.752075941556137*^9, 3.752077359917657*^9, 
   3.7520774296058607`*^9, 3.7521455645617027`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"eeefae42-ed5a-453b-956b-d4b50ec06cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rightCorrelatorChargedSpin0AntiSymmetrized", "=", 
  "rightCorrelatorChargedSpin0"}], "\[IndentingNewLine]", 
 RowBox[{"rightCorrelatorChargedAntiSymmetrized", "=", 
  RowBox[{
   RowBox[{"rightCorrelatorCharged", "/.", 
    RowBox[{"\[Lambda]2Ofbfb", "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1Ofbfb"}]}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.7515384238672523`*^9, 3.751538450797576*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5eeeb303-1edb-4514-819b-46a2a45bf2a9"],

Cell[BoxData[
 RowBox[{"\[Lambda]1Ofbfb", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.751538451181197*^9, 3.752075941611774*^9, 
  3.7520773599766607`*^9, 3.7520774296595087`*^9, 3.752145565550968*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5e536074-2e86-4886-b31b-dc48090cc72b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]1Ofbfb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "l"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     SubsuperscriptBox[
      OverscriptBox[
       OverscriptBox["K", "\[HorizontalLine]"], "^"], 
      RowBox[{"{", "2", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
    RowBox[{
     SubsuperscriptBox[
      OverscriptBox[
       OverscriptBox["K", "\[HorizontalLine]"], "^"], 
      RowBox[{"{", "3", "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]], " ", 
     SuperscriptBox[
      OverscriptBox["I", "^"], 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]]}]}], ")"}], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.751538451181197*^9, 3.752075941611774*^9, 
  3.7520773599766607`*^9, 3.7520774296595087`*^9, 3.752145565615658*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b84f3558-8851-462a-9dd6-e55164756056"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"constraints", " ", "due", " ", "to", " ", 
     RowBox[{"permuations", ":", " ", "l"}]}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     FractionBox[
      RowBox[{"rightCorrelatorChargedSpin0AntiSymmetrized", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "rightCorrelatorChargedSpin0AntiSymmetrized"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], 
      "rightKinematicFactorCharged"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"temp", "//", "applyEFProperties"}], "//", 
       "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
     "normalizeInvariants"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724825012885016*^9, 3.724825034106285*^9}, 
   3.7248256188949747`*^9, {3.724825675646742*^9, 3.724825707295491*^9}, {
   3.7248258590322447`*^9, 3.72482587722666*^9}, {3.724863939395611*^9, 
   3.724863941089686*^9}, 3.7248639736245737`*^9, {3.751538461906211*^9, 
   3.7515384917444067`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"256883a1-515b-42f9-bc40-6ab163607d6e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.724824992445106*^9, 3.72482500087772*^9}, 
   3.724825036328912*^9, {3.724825679875207*^9, 3.7248257077309113`*^9}, {
   3.724825871128701*^9, 3.7248258776344967`*^9}, 3.7248262427389107`*^9, 
   3.724833254458022*^9, 3.724834449241873*^9, 3.724863977688138*^9, 
   3.7249272698944693`*^9, 3.7249375397888403`*^9, 3.7515384922689943`*^9, 
   3.752075941738288*^9, {3.752077360079689*^9, 3.7520773822149982`*^9}, 
   3.752077429743553*^9, 3.752145567663014*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"5dec3a72-a783-4674-a0e6-65d7d621d99f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"constraints", " ", "due", " ", "to", " ", 
    RowBox[{"permuations", ":", " ", 
     RowBox[{"l", "\[NotEqual]", "0"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     FractionBox[
      RowBox[{"rightCorrelatorChargedAntiSymmetrized", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "rightCorrelatorChargedAntiSymmetrized"}], "//", 
         RowBox[{"permutePoints", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], 
      "rightKinematicFactorCharged"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"temp", "//", "applyEFProperties"}], "//", 
       "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
     "normalizeInvariants"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7248250411571417`*^9, 3.7248250669015093`*^9}, {
  3.7248257157594337`*^9, 3.724825775394046*^9}, {3.724825881072317*^9, 
  3.7248258882213306`*^9}, {3.7248259613618097`*^9, 3.7248259619769993`*^9}, {
  3.724863944719844*^9, 3.724863992576871*^9}, {3.751538496570065*^9, 
  3.751538523809268*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1a24c698-774f-4aa5-9623-3be81cdffe5f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7248250450672493`*^9, 3.724825067270647*^9}, {
   3.724825721985581*^9, 3.724825775763722*^9}, 3.724825888628675*^9, 
   3.724825963702216*^9, 3.724826243460887*^9, 3.724833254797695*^9, 
   3.724834450002941*^9, {3.724863979127623*^9, 3.724863993155937*^9}, 
   3.724927276364717*^9, 3.7249375399470873`*^9, 3.751538524529858*^9, 
   3.752075941797411*^9, {3.7520773601418962`*^9, 3.7520773830819883`*^9}, 
   3.7520774297876253`*^9, 3.752145569024469*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"287be1dc-4687-47b6-9c83-8ef84199ca3f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE relation: left - right", "Subsubsection",
 CellChangeTimes->{{3.7419753418629313`*^9, 3.741975352131577*^9}, {
  3.751290295596953*^9, 
  3.751290296721252*^9}},ExpressionUUID->"d595e569-c4dc-4e0e-afe0-\
e08323f247b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"l", "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorChargedSpin0", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]1Ofbfb", "\[Rule]", 
          RowBox[{"Conj", "[", "\[Lambda]1Ofbfb", "]"}]}], "}"}]}], "//", 
       "applyConjugation"}], "//", 
      RowBox[{"permutePoints", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"leftCorrelatorChargedSpin0", "-", "temp"}], 
          RowBox[{"leftKinematicFactorCharged", "/.", 
           RowBox[{"l", "\[Rule]", "0"}]}]], "//", "denormalizeInvariants"}], 
        "//", "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresChargedSpin0"}], "]"}], "&"}]}],
     "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.719049250351762*^9, 3.719049366767229*^9}, {
   3.719049441981783*^9, 3.7190495366008663`*^9}, {3.719049884754902*^9, 
   3.719049925038385*^9}, {3.719049980064396*^9, 3.719050022289041*^9}, {
   3.7201198163910227`*^9, 3.7201198272506447`*^9}, {3.724819314472294*^9, 
   3.7248193223182173`*^9}, {3.72481973204396*^9, 3.72481975840062*^9}, {
   3.7248198104722548`*^9, 3.724819815480104*^9}, 3.724819861207159*^9, {
   3.724819970840417*^9, 3.724819991104041*^9}, {3.724820092017563*^9, 
   3.724820092192314*^9}, {3.724822306891765*^9, 3.7248223137523813`*^9}, {
   3.724824835249029*^9, 3.72482492601587*^9}, {3.7248249727831783`*^9, 
   3.7248250105219193`*^9}, {3.724826255295866*^9, 3.724826258724794*^9}, {
   3.7248591131845217`*^9, 3.724859113639833*^9}, {3.724864066290778*^9, 
   3.7248643012281103`*^9}, {3.7515444257672777`*^9, 3.75154460429495*^9}, {
   3.751544733074089*^9, 3.7515447384865437`*^9}, {3.7520773883221397`*^9, 
   3.7520773902096024`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8b7c1f7e-2b38-4093-a7ce-6edfb8e07cb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]1ffO", "-", 
   RowBox[{"Conj", "[", "\[Lambda]1Ofbfb", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.724864241436784*^9, 3.724864269645296*^9}, 
   3.724864303233905*^9, 3.724927295639647*^9, 3.724937540219755*^9, 
   3.751544484773149*^9, {3.751544530310008*^9, 3.751544548676908*^9}, {
   3.751544595476511*^9, 3.751544604845302*^9}, 3.751544648366865*^9, 
   3.751544739028453*^9, 3.752075947061001*^9, 3.752077393261697*^9, 
   3.752077433698146*^9, 3.752145578500029*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"4b5fe520-4db5-49f5-9104-2c86118cf09b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"l", "\[NotEqual]", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"rightCorrelatorCharged", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Lambda]1Ofbfb", "\[Rule]", 
           RowBox[{"Conj", "[", "\[Lambda]1Ofbfb", "]"}]}], ",", 
          RowBox[{"\[Lambda]2Ofbfb", "\[Rule]", 
           RowBox[{"Conj", "[", "\[Lambda]2Ofbfb", "]"}]}]}], "}"}]}], "//", 
       "applyConjugation"}], "//", 
      RowBox[{"permutePoints", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorCharged", "-", "temp"}], 
           "leftKinematicFactorCharged"], "//", "denormalizeInvariants"}], "//",
          "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
       "Simplify"}], "//", "ExpandAll"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresCharged"}], "]"}], "&"}]}], "//",
     "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.751544662062181*^9, 3.7515447121279087`*^9}, {
  3.751544743025507*^9, 3.7515447915463047`*^9}, {3.752077398386765*^9, 
  3.752077401910034*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"f4b375c3-6d9e-49f7-9af5-f126ed5ec8c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]1ffO", "-", 
    RowBox[{"Conj", "[", "\[Lambda]1Ofbfb", "]"}]}], ",", 
   RowBox[{"\[Lambda]2ffO", "-", 
    RowBox[{"Conj", "[", "\[Lambda]2Ofbfb", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.751544692003615*^9, 3.751544712496747*^9}, {
   3.7515447545606613`*^9, 3.751544792016255*^9}, 3.752075947233996*^9, 
   3.752077403048081*^9, 3.7520774344346437`*^9, 3.752145588825392*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e428c72a-fad5-467e-9c73-b669002856f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "conservation", " ", "constraints", " ", "are", " ", "satisfied", " ", 
     RowBox[{"automatically", ":", " ", "l"}]}], "=", "0"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"leftCorrelatorChargedSpin0", "//", "denormalizeInvariants"}], "//",
      "Simplify"}], "//", 
    RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
   "applyEFProperties"}]}]], "Input",
 CellChangeTimes->{{3.72482233250443*^9, 3.724822346078907*^9}, {
   3.724822744489172*^9, 3.7248227495990057`*^9}, {3.724822936675144*^9, 
   3.724822939052347*^9}, {3.7248263996521997`*^9, 3.7248264333487988`*^9}, {
   3.724864495842124*^9, 3.724864520821135*^9}, 3.751544807770234*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"7bee82e9-cd28-443b-91c9-8f8acc860df1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7248223365951347`*^9, 3.72482234783035*^9}, 
   3.72482275026967*^9, {3.724822936970748*^9, 3.724822939596869*^9}, 
   3.7248230468571978`*^9, 3.724823944933077*^9, 3.7249273641895514`*^9, 
   3.724937540857337*^9, 3.751544808677593*^9, 3.752075947290531*^9, 
   3.752077410971558*^9, 3.75214558982565*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"1dfd7fef-88a1-4338-909d-c28fb623c57d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"conservation", " ", "constraints"}], ",", " ", 
    RowBox[{
    "no", " ", "conserved", " ", "operators", " ", "are", " ", "allowed", " ",
      "to", " ", 
     RowBox[{"couple", ":", " ", 
      RowBox[{"l", "\[NotEqual]", "0"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"leftCorrelatorCharged", "/.", 
         RowBox[{"\[Lambda]2ffO", "\[Rule]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1ffO"}]}]}], "//", 
        "denormalizeInvariants"}], "//", "Simplify"}], "//", 
      RowBox[{"opConservationEF", "[", "3", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"temp", "//", "applyEFProperties"}], "//", 
        "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"system", "=", 
     RowBox[{
      RowBox[{
       FractionBox["temp", 
        RowBox[{"leftKinematicFactorCharged", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"d", "\[Rule]", 
            RowBox[{"d", "+", "1"}]}], ",", 
           RowBox[{"l", "\[Rule]", 
            RowBox[{"l", "-", "1"}]}]}], "}"}]}]], "//", "Simplify"}], "//", 
      "ExpandAll"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"system", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"system", "//", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{"leftTensorStructuresCharged", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"d", "\[Rule]", 
                RowBox[{"d", "+", "1"}]}], ",", 
               RowBox[{"l", "\[Rule]", 
                RowBox[{"l", "-", "1"}]}]}], "}"}]}]}], "]"}], "&"}]}], "//", 
        "Simplify"}], "//", 
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{"#", ",", "0"}], "]"}], "&"}]}], "//", "Thread"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"system", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"system", "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"2", "+", "l"}]}]}], "//", "Simplify"}], "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7248223584861097`*^9, 3.724822389840107*^9}, {
   3.724822515671791*^9, 3.724822699637991*^9}, {3.7248227528532343`*^9, 
   3.7248227713669*^9}, {3.724822801444169*^9, 3.724822843399954*^9}, 
   3.724823063543622*^9, {3.7248263603459187`*^9, 3.7248263713342657`*^9}, {
   3.7248264399316196`*^9, 3.724826464919922*^9}, {3.724826508389307*^9, 
   3.7248265356643963`*^9}, {3.724826566764299*^9, 3.7248265715710278`*^9}, {
   3.724826617417933*^9, 3.7248266273743153`*^9}, {3.7248266691941967`*^9, 
   3.724826671843542*^9}, {3.724826722409037*^9, 3.7248267629386787`*^9}, {
   3.724826853725453*^9, 3.7248268545774317`*^9}, {3.7248271008060007`*^9, 
   3.724827138148687*^9}, {3.7248271965441437`*^9, 3.7248272281602383`*^9}, 
   3.7248273245577087`*^9, {3.7248645259243927`*^9, 3.724864564151843*^9}, 
   3.724864630398657*^9, {3.724864688068892*^9, 3.724864689238842*^9}, {
   3.724864892150504*^9, 3.724864913254567*^9}, {3.751544829635723*^9, 
   3.75154490745994*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b6380ab8-5938-466e-a3c0-64d07b820e27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "l"}]}], ")"}], " ", "\[Lambda]1ffO"}], "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l", "+", 
       SuperscriptBox["l", "2"]}], ")"}], " ", "\[Lambda]1ffO"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "l"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "l"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l", "+", 
          SuperscriptBox["l", "2"]}], ")"}]}]}], ")"}], " ", 
     "\[Lambda]1ffO"}], "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.724826738438198*^9, 3.724826773934556*^9, 3.724826880970318*^9, 
   3.7248271675697002`*^9, {3.7248272063174887`*^9, 3.724827242499106*^9}, 
   3.7248645907201223`*^9, 3.724864645782748*^9, 3.724864703206171*^9, 
   3.7249274220420837`*^9, 3.7249375518189363`*^9, 3.75154484837298*^9, 
   3.751544919255589*^9, 3.7520759589268837`*^9, 3.752077427049282*^9, 
   3.752145601566869*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"262ea5c4-5bd9-42da-aac9-41733c17a547"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"system", "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], "\[Rule]", 
    RowBox[{"+", "1"}]}]}], "//", "Solve"}]], "Input",
 CellChangeTimes->{{3.724827269981722*^9, 3.7248273008296432`*^9}, {
   3.7248647086706333`*^9, 3.7248647479175377`*^9}, {3.724864832179728*^9, 
   3.724864842694303*^9}, {3.724864931994171*^9, 3.724864936736018*^9}, {
   3.724864985587584*^9, 3.724865008784265*^9}, 3.751544911613307*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"34d68ad2-c934-4345-9be0-a6b159d30645"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]1ffO", "\[Rule]", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.724827277050682*^9, 3.72482730143773*^9}, {
   3.724864713553814*^9, 3.7248647168076897`*^9}, 3.7248647487270603`*^9, {
   3.724864834255402*^9, 3.72486484316994*^9}, {3.7248649870296803`*^9, 
   3.724865018739753*^9}, 3.724927424367033*^9, 3.724937552100366*^9, 
   3.751544922186118*^9, 3.752075958979294*^9, 3.7520774271785994`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"4ce0528c-b4b4-4dfd-be83-86ddfe52ab7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"system", "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "//", "Solve"}]], "Input",
 CellChangeTimes->{{3.724827308139213*^9, 3.724827310319675*^9}, {
   3.724864861081575*^9, 3.724864875201665*^9}, 3.724865000039712*^9, 
   3.751544914142191*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"47220e5e-bc73-40eb-ba34-72df2bbe270e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]1ffO", "\[Rule]", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.724827310820348*^9, {3.724864865120162*^9, 3.724864876024782*^9}, {
   3.7248650005037327`*^9, 3.7248650202288637`*^9}, 3.724927429951549*^9, 
   3.724937552158297*^9, 3.751544923166315*^9, 3.7520759589966288`*^9, 
   3.752077427243114*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"6bc6ad4a-a12a-49c3-ade3-3d56ad48476f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential Operators", "Subsection",
 CellChangeTimes->{{3.7190499321354713`*^9, 
  3.719049937563409*^9}},ExpressionUUID->"484733f6-a028-4013-8a35-\
1bb721f21b26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftSeed", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050070530863*^9, 3.719050161232904*^9}, {
  3.719050364136532*^9, 3.719050399961763*^9}, {3.719050632857376*^9, 
  3.7190506386027327`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bba73f62-a4e8-4123-a9d1-9cb2622b51f4"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d1", "-", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d1", "+", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050116871933*^9, {3.71905015480147*^9, 3.719050161848166*^9}, 
   3.71905036924334*^9, 3.719050506079763*^9, 3.7190506030930357`*^9, {
   3.719050635042173*^9, 3.7190506388872747`*^9}, 3.720116617250506*^9, 
   3.724824368683375*^9, 3.724824552495598*^9, 3.7248332609266148`*^9, {
   3.7248348755446787`*^9, 3.724834903419231*^9}, 3.724834937932054*^9, 
   3.724864965831378*^9, {3.724865022519782*^9, 3.7248650291646767`*^9}, 
   3.724927530014079*^9, 3.724937552333467*^9, 3.7520759622016993`*^9, 
   3.752076048360112*^9, 3.7520774555984507`*^9, 3.7520789586480637`*^9, 
   3.752145605403009*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"e6957e65-82bc-4d7a-9baf-98337913435f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightSeed", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "+"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
  3.719051822601606*^9, 3.7190518831342916`*^9}, {3.752075970223464*^9, 
  3.752075975341654*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d258cb0c-5c60-4ae4-8043-8163c6b855c2"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d2", "+", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d2", "-", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d2", "-", "d3", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.72011681717861*^9, 3.724830617706102*^9, 3.724833261004058*^9, {
   3.724834878856312*^9, 3.7248349046216173`*^9}, 3.7248349432430763`*^9, 
   3.7248650304826603`*^9, 3.72492753993722*^9, 3.724937552602132*^9, 
   3.7520759758940697`*^9, 3.752076049001186*^9, 3.752077456433943*^9, 
   3.7520789622659883`*^9, 3.752145606371146*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7ce4f6c6-8dc0-4e27-946c-585cacf07801"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
, "<", "\[Psi]\[Psi]O", ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.7190512975587273`*^9, 3.719051310513002*^9}, {3.724824064017844*^9, 
  3.72482406634455*^9}, {3.7248360962640743`*^9, 
  3.724836106503491*^9}},ExpressionUUID->"4be1ddd8-33bf-4702-9b6d-\
6cfbe7e87c9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftD1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
   3.724824201880493*^9, 3.724824246491798*^9}, {3.7248242919024076`*^9, 
   3.724824304748921*^9}, 3.75207602025056*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"8ebab200-7a27-43f6-8160-270fb5bbcc06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftD2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorD", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.719050555957561*^9, 3.719050579941476*^9}, 
   3.719050615393405*^9, {3.719051209644017*^9, 3.7190512385392427`*^9}, 
   3.724824256199625*^9, {3.724824336246641*^9, 3.724824351770055*^9}, {
   3.724834972584305*^9, 3.724834972847439*^9}, 3.752076022509748*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"13b07734-6da0-427d-ba63-51eb34d0c0ba"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"-", "l"}]}], "=", 
   RowBox[{
    RowBox[{"0", "--"}], "-"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7248349770301437`*^9, 
  3.724834981798295*^9}},ExpressionUUID->"1cc8a59d-a420-4ec2-9e78-\
f9f51f5bed34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasisSpin0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"leftSeed", "/.", 
         RowBox[{"l", "\[Rule]", "0"}]}], "//", "leftD1"}], "//", 
       "applyEFProperties"}], "//", "ExpandAll"}], "//", 
     "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7248350033856087`*^9, 3.724835008488873*^9}, {
  3.7248350411414127`*^9, 3.72483504351125*^9}, {3.7520760647925386`*^9, 
  3.7520760723448*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8f7d78a2-cfe2-4fbc-a412-9884de0d76eb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"2", " ", "df"}]}], ")"}], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.724835009683097*^9, 3.724835044204318*^9}, 
   3.724835406432599*^9, 3.724865036544454*^9, 3.724927554481909*^9, 
   3.724937553151737*^9, 3.75207607303581*^9, 3.752077459442638*^9, 
   3.752145657760849*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"bdf04f53-9e44-4d13-afdf-c226ccbcfece"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftMatrixSpin0", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"leftKinematicFactorCharged", "/.", 
       RowBox[{"l", "\[Rule]", "0"}]}], ")"}], " ", 
     RowBox[{"leftTensorStructuresChargedSpin0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "leftDifferentialBasisSpin0"], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.724835087508697*^9, 3.724835175685451*^9}, {
  3.72483540285347*^9, 3.7248354032043858`*^9}, {3.724865048474084*^9, 
  3.724865049389655*^9}, {3.7520760752273293`*^9, 3.752076113941648*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"43e1a693-740a-4786-9250-a8c7ae02eee6"],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "df"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7248351020011063`*^9, 3.724835105986073*^9}, {
   3.724835157310429*^9, 3.72483517633491*^9}, 3.7248354069766197`*^9, {
   3.724865037984763*^9, 3.724865050001791*^9}, 3.724927558080971*^9, 
   3.7249375531812162`*^9, 3.752076114705453*^9, 3.75207746019518*^9, 
   3.752145659497409*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"23edd8a4-b424-494e-a8d0-55c70d5428f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"-", "l"}]}], "\[NotEqual]", 
   RowBox[{
    RowBox[{"0", "--"}], "-"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.724834987626799*^9, 
  3.724834993291492*^9}},ExpressionUUID->"48952019-a745-498f-9a14-\
87e41f5c3101"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasis", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"leftSeed", "//", "leftD1"}], ",", 
         RowBox[{"leftSeed", "//", "leftD2"}]}], "}"}], "//", 
       "applyEFProperties"}], "//", "ExpandAll"}], "//", 
     "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050512451456*^9, 3.719050512799204*^9}, {
   3.719050804078156*^9, 3.719050854837387*^9}, {3.724824371663817*^9, 
   3.724824380543951*^9}, 3.7248245433025723`*^9, {3.724824686588002*^9, 
   3.7248247167376013`*^9}, {3.752076119417556*^9, 3.7520761233348427`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3b589ca2-3f69-4171-acdc-8b3da94d44f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "df"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]], " ", 
       SubsuperscriptBox[
        OverscriptBox["K", "^"], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]], " ", 
       SubsuperscriptBox[
        OverscriptBox["K", "^"], 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", 
        RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "df"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], 
       RowBox[{"{", "3", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]], " ", 
       SubsuperscriptBox[
        OverscriptBox["K", "^"], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "l"}], ")"}], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]], " ", 
       SubsuperscriptBox[
        OverscriptBox["K", "^"], 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]]}]}], ")"}], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", 
        RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.719050513008931*^9, 3.7190506041528807`*^9, 
  3.7190506398218327`*^9, 3.719050870196683*^9, 3.7201166402648163`*^9, 
  3.724824484366456*^9, 3.724824557181254*^9, 3.724824687893153*^9, 
  3.724824718187587*^9, 3.724833262006517*^9, 3.724834953370858*^9, 
  3.7248352212723837`*^9, 3.7248650563692904`*^9, 3.724927591395804*^9, 
  3.724937554275301*^9, 3.7520761251697483`*^9, 3.752077462463243*^9, 
  3.75214566997258*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"69be090f-c6a7-4d6a-85a9-84362685d9cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftMatrix", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"#", "//", "Expand"}], ",", "leftTensorStructuresCharged"}], 
        "]"}], "&"}], "/@", 
      FractionBox["leftDifferentialBasis", "leftKinematicFactorCharged"]}], "//",
      "FullSimplify"}], "//", "Inverse"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.719051009647811*^9, 3.719051014889008*^9}, {
  3.719051046580286*^9, 3.719051103037812*^9}, {3.719051249173229*^9, 
  3.7190512763558273`*^9}, {3.72482452541498*^9, 3.7248245681117153`*^9}, {
  3.72482461346634*^9, 3.724824619742959*^9}, {3.724824735710783*^9, 
  3.724824754633724*^9}, {3.724835250226266*^9, 3.724835250431254*^9}, {
  3.752076129064077*^9, 3.7520761425863657`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0cbdc03a-3fa1-4e59-91f4-7f7c5e494d06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "+", "l"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", "l"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "d", "-", "l"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "d", "+", "l"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.719051015877729*^9, 3.719051063085088*^9, {3.719051095075453*^9, 
   3.7190511036841717`*^9}, 3.720116662310608*^9, 3.724824568749195*^9, {
   3.724824613813767*^9, 3.724824620221827*^9}, {3.724824732599257*^9, 
   3.72482475527742*^9}, 3.7248278733686953`*^9, 3.724833262113118*^9, 
   3.7248349583905897`*^9, 3.7248352232439823`*^9, 3.724865057812044*^9, 
   3.724927594108419*^9, 3.724937554531846*^9, 3.752076143611868*^9, 
   3.7520774626013517`*^9, 3.7521456712455463`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c9ea315b-35cf-4460-80a4-f635682fc5fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "leftKinematicFactorCharged", " ", "leftTensorStructuresCharged"}], "-", 
    RowBox[{"leftMatrix", ".", "leftDifferentialBasis"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.724824587247402*^9, 3.724824595033351*^9}, {3.724836085901001*^9, 
  3.724836086070537*^9}, {3.752076151068351*^9, 3.752076156791726*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"826024c5-1f0b-4aca-99a3-ab45a89ef1d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.72011673991083*^9, {3.724824595651927*^9, 3.724824623976942*^9}, 
   3.724824740320198*^9, 3.724827875929474*^9, 3.724833262177567*^9, 
   3.724834961444496*^9, 3.724835224911426*^9, 3.7248360883151627`*^9, 
   3.724865063565436*^9, 3.724927597257975*^9, 3.724937554566897*^9, 
   3.752076157220842*^9, 3.752077463811504*^9, 3.7521456734616632`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"4b22f731-baee-4343-9d35-049bd7725ff3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"differential", " ", "operators"}], "*)"}]], "Input",
 CellChangeTimes->{{3.724835887941659*^9, 
  3.724835897122251*^9}},ExpressionUUID->"4ed610b3-bb85-4ca4-b20a-\
43add4e48f8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"leftDSpin0", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"l", "\[Rule]", "0"}]}], ")"}]}], "//", "leftD1"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724835899958352*^9, 3.724835918461451*^9}, {
  3.72483604282522*^9, 3.724836047164955*^9}, {3.7520761697519197`*^9, 
  3.752076176591259*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"18c10b04-7f2d-4269-ada0-2aeb20fbd2eb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"leftMatrixN", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"]}], "}"}], ".", "leftMatrix"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftD", "[", "expr_", "]"}], ":=", 
  RowBox[{"leftMatrixN", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"expr", "//", "leftD1"}], ",", 
     RowBox[{"expr", "//", "leftD2"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.7248356690932293`*^9, 3.724835738679037*^9}, {
  3.752076179943817*^9, 3.7520761858450317`*^9}, {3.7520762256345243`*^9, 
  3.752076250019301*^9}, {3.752076581832253*^9, 3.7520765937106047`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c8745c95-78e4-4fe4-830a-e6c846b1cc07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "+", "l", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "d", "+", "l"}], ")"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]]}], ",", 
   FractionBox[
    RowBox[{"1", "-", "d", "+", "l", "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.752076240657153*^9, 3.752076250609222*^9}, {
   3.752076587327448*^9, 3.7520765953368683`*^9}, 3.752077471918363*^9, 
   3.752145678075058*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"f7349753-0bbb-4613-8786-87aa0d9bd16e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"final", " ", "check"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]1ffO", " ", "leftSeed"}], "//", "leftDSpin0"}], 
          ")"}], "-", "leftCorrelatorChargedSpin0"}], "/.", 
        RowBox[{"\[Lambda]2ffO", "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1ffO"}]}]}], "//", 
       "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
     "applyJacobiRelations"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]1ffO", " ", "leftSeed"}], "//", "leftD"}], ")"}],
          "-", "leftCorrelatorCharged"}], "/.", 
        RowBox[{"\[Lambda]2ffO", "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1ffO"}]}]}], "//", 
       "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
     "applyJacobiRelations"}], "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724927654048147*^9, 3.724927662051293*^9}, {
  3.724927706801228*^9, 3.724927815473393*^9}, {3.7520761908981037`*^9, 
  3.752076207870516*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"fbf9db8f-651c-46db-bea2-a6dd27873739"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.724927655194063*^9, {3.7249277099663477`*^9, 3.724927823825601*^9}, 
   3.7249375549721117`*^9, 3.752076210243166*^9, {3.752076242301755*^9, 
   3.752076251970216*^9}, 3.7520774729682703`*^9, 3.752145683000132*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"ce7a8867-63d4-45f8-a2cb-7bb04cb0e1f0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.724927655194063*^9, {3.7249277099663477`*^9, 3.724927823825601*^9}, 
   3.7249375549721117`*^9, 3.752076210243166*^9, {3.752076242301755*^9, 
   3.752076251970216*^9}, 3.7520774729682703`*^9, 3.7521456844009733`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"348abcc2-e2b3-43f1-b4b1-39ebc09f0997"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"leftMatrixNPaper", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1", "+", "l"}], ")"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"l", "+", "1"}]], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1", "-", "l"}], ")"}]}]}], 
      RowBox[{"2", "l", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "df"}], "-", "3"}], ")"}]}]]}], 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"l", "+", "1"}]]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftMatrixN", "-", "leftMatrixNPaper"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.752077708868629*^9, 3.7520778160598783`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"6e71f589-9674-4429-a904-1c8a44b5f0e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.75207772386169*^9, 3.752077833973865*^9}, 
   3.752145685342187*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"95e223d4-2655-4521-af0c-296dd625e9ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
, "<", 
   RowBox[{"O", 
    OverscriptBox["\[Psi]", "_"], 
    OverscriptBox["\[Psi]", "_"]}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.724827942093464*^9, 3.724827942418222*^9}, {
  3.724836111841913*^9, 
  3.724836133509398*^9}},ExpressionUUID->"67187245-bc3a-4491-9523-\
8a987efbe305"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightD1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       RowBox[{"+", "1"}]}], "]"}], "[", 
     RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
  3.7190516813944273`*^9, 3.7190517038752604`*^9}, {3.719051788746031*^9, 
  3.7190518034688797`*^9}, {3.7248304725606747`*^9, 3.7248305038512287`*^9}, {
  3.752076628116988*^9, 3.752076631345882*^9}, {3.7520766711367817`*^9, 
  3.752076686908461*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"eb11cc13-cddc-4d5e-9d10-3a21bc573a95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightD2", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorDb", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorD", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       RowBox[{"+", "1"}]}], "]"}], "[", 
     RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.719050555957561*^9, 3.719050579941476*^9}, 
   3.719050615393405*^9, {3.719051209644017*^9, 3.7190512385392427`*^9}, {
   3.719051692549088*^9, 3.7190517084336023`*^9}, {3.719051793993528*^9, 
   3.7190518102044353`*^9}, {3.7190522117854424`*^9, 3.719052214745153*^9}, {
   3.724830494557279*^9, 3.724830518621962*^9}, {3.7248352726172123`*^9, 
   3.724835272787521*^9}, {3.752076633923658*^9, 3.752076635840993*^9}, {
   3.752076673303774*^9, 3.7520766908476133`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"345f72b9-a193-458e-8f8f-f79b8a814b69"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"-", "l"}]}], "=", 
   RowBox[{
    RowBox[{"0", "--"}], "-"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7248349770301437`*^9, 
  3.724834981798295*^9}},ExpressionUUID->"92d95e23-7f25-4ecf-83ca-\
ea58dac69494"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightDifferentialBasisSpin0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rightSeed", "/.", 
         RowBox[{"l", "\[Rule]", "0"}]}], "//", "rightD1"}], "//", 
       "applyEFProperties"}], "//", "ExpandAll"}], "//", 
     "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
   3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.724830622920673*^9, 
   3.724830625679193*^9}, {3.724830688462603*^9, 3.724830689463304*^9}, 
   3.724830719529728*^9, {3.724835287154134*^9, 3.724835304026396*^9}, {
   3.752076642667437*^9, 3.752076679782034*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"13d5bfc3-0d82-4a41-937d-48f9638e65ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"2", " ", "df"}]}], ")"}], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", "d"}], "/", "2"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d", "-", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, 3.720116843397069*^9, 3.724830690830418*^9, 
   3.7248307236116734`*^9, 3.724833263310318*^9, 3.724835306050294*^9, 
   3.724835419338426*^9, 3.7248365855246773`*^9, 3.724865098843986*^9, 
   3.724927845357699*^9, 3.724937556716878*^9, {3.752076656157544*^9, 
   3.752076694996805*^9}, 3.752077482213461*^9, 3.7521457685529823`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e206d618-896e-4ff7-88bb-907527b5247d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightMatrixSpin0", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"rightKinematicFactorCharged", "/.", 
       RowBox[{"l", "\[Rule]", "0"}]}], ")"}], 
     RowBox[{"rightTensorStructuresChargedSpin0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "rightDifferentialBasisSpin0"], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.724835323478814*^9, 3.724835381265388*^9}, {
  3.724865101173822*^9, 3.724865101812393*^9}, {3.752076698329453*^9, 
  3.7520767283871737`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4d96457f-ac28-4e04-8ac9-252a7c1ca673"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "df"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.72483534454596*^9, 3.724835381555969*^9, 
  3.724835419934655*^9, 3.724836586711307*^9, 3.724865102288821*^9, 
  3.724927853494135*^9, 3.724937556800942*^9, 3.752076728904936*^9, 
  3.752077482869995*^9, 3.752145769163269*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"ccf07275-f198-44bc-ac56-02379127834d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftMatrixSpin0", "+", "rightMatrixSpin0"}]], "Input",
 CellChangeTimes->{{3.724835398876479*^9, 3.724835415163848*^9}, {
  3.752076732497293*^9, 3.7520767381580353`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"9a2432cd-1868-48be-a6ac-0b5e2f4ff7bb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.724835415440831*^9, 3.724835420597616*^9}, 
   3.7248365904913387`*^9, 3.7248651063979893`*^9, 3.724927858946889*^9, 
   3.7249375569059963`*^9, 3.752076739233773*^9, 3.752077483695004*^9, 
   3.752145772767304*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"002e9fa8-c5f3-4c70-9598-2a2d0de0078e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"-", "l"}]}], "\[NotEqual]", 
   RowBox[{
    RowBox[{"0", "--"}], "-"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.724834987626799*^9, 
  3.724834993291492*^9}},ExpressionUUID->"bb2444e1-9bcc-4023-ba90-\
644999afb622"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightDifferentialBasis", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rightSeed", "//", "rightD1"}], ",", 
         RowBox[{"rightSeed", "//", "rightD2"}]}], "}"}], "//", 
       "applyEFProperties"}], "//", "ExpandAll"}], "//", 
     "applyJacobiRelations"}], "//", "normalizeInvariants"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
   3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.724830622920673*^9, 
   3.724830625679193*^9}, {3.724830688462603*^9, 3.724830689463304*^9}, 
   3.724830719529728*^9, {3.752076767821615*^9, 3.7520767704225903`*^9}, 
   3.752076862162215*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"d35a8229-bed1-44b5-90a5-64ed20440b45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "df"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "l"}], ")"}], " ", 
       SubsuperscriptBox[
        OverscriptBox[
         OverscriptBox["K", "\[HorizontalLine]"], "^"], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}], " ", 
       SubsuperscriptBox[
        OverscriptBox[
         OverscriptBox["K", "\[HorizontalLine]"], "^"], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]]}]}], ")"}], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", 
        RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "df"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubsuperscriptBox[
       OverscriptBox["J", "^"], 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], 
       RowBox[{"{", "1", "}"}]], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}], " ", 
       SubsuperscriptBox[
        OverscriptBox[
         OverscriptBox["K", "\[HorizontalLine]"], "^"], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "-", "l"}], ")"}], " ", 
       SubsuperscriptBox[
        OverscriptBox[
         OverscriptBox["K", "\[HorizontalLine]"], "^"], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]], " ", 
       SuperscriptBox[
        OverscriptBox["I", "^"], 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]]}]}], ")"}], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}], ")"}]}]], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d", "-", 
        RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, 3.720116843397069*^9, 3.724830690830418*^9, 
   3.7248307236116734`*^9, 3.724833263310318*^9, 3.72483542690222*^9, 
   3.724836597149938*^9, 3.724865116884116*^9, 3.724927870966117*^9, 
   3.724937558096182*^9, 3.7520767721671124`*^9, 3.752076863563265*^9, 
   3.752077485968891*^9, 3.752145775971291*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"0f6b4624-b679-4d9b-99ae-b45e415e28f5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"str", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], "rightTensorStructuresCharged"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightMatrix", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "l"], 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"#", "//", "Expand"}], ",", "str"}], "]"}]}], "&"}], "/@", 
       
       FractionBox["rightDifferentialBasis", "rightKinematicFactorCharged"]}],
       "//", "FullSimplify"}], "//", "Inverse"}], "//", "Factor"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.719051009647811*^9, 3.719051014889008*^9}, {
  3.719051046580286*^9, 3.719051103037812*^9}, {3.719051249173229*^9, 
  3.7190512763558273`*^9}, {3.7190519947327747`*^9, 3.719052017650107*^9}, {
  3.719052055301347*^9, 3.7190520583654633`*^9}, {3.719052220953753*^9, 
  3.719052221498884*^9}, {3.724830726807129*^9, 3.724830756046143*^9}, {
  3.724835244179718*^9, 3.7248352446200323`*^9}, {3.752076836870386*^9, 
  3.752076865191408*^9}, {3.7520775039173527`*^9, 3.752077540470994*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"4a09ad01-fb05-49b8-8913-23346cc7f4bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "rightKinematicFactorCharged", " ", "rightTensorStructuresCharged"}], 
     ")"}], "-", 
    RowBox[{"rightMatrix", ".", "rightDifferentialBasis"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719052077764153*^9, 3.719052096601087*^9}, {3.724830762706794*^9, 
  3.724830771171618*^9}, {3.752076868636363*^9, 3.75207687854893*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"b3f819aa-d9e4-4511-8a4f-2ef19768033d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.720116871037772*^9, 3.724830771522944*^9, 
   3.724833263535479*^9, 3.724835430850472*^9, 3.7248366016435003`*^9, 
   3.724865118723053*^9, 3.724927904053008*^9, 3.752076879723216*^9, {
   3.752077528881184*^9, 3.752077542017446*^9}, 3.7521457807074213`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"1e99d2b1-7c7d-4b98-8470-75ff2798e027"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"leftMatrix", " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], " ", "rightMatrix"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"leftMatrix", "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], "rightMatrix"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190521020000563`*^9, 3.71905212430853*^9}, {
  3.71905218876055*^9, 3.719052193040184*^9}, {3.72483079390234*^9, 
  3.724830811352026*^9}, {3.752076905151762*^9, 3.752076946582172*^9}, {
  3.752077550592622*^9, 3.752077597493992*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2828f72e-4704-4bc9-b6f9-5f3630eb0eea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7190521250544767`*^9, 3.7201168759273148`*^9, {3.724830795644277*^9, 
   3.724830804648518*^9}, 3.724833263580668*^9, 3.7248354318866367`*^9, 
   3.724836603585802*^9, 3.724865119619919*^9, 3.7249279127330503`*^9, {
   3.752076924834835*^9, 3.7520769498862047`*^9}, {3.7520775457637672`*^9, 
   3.752077600846129*^9}, 3.752145782881234*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"b9d4d1c0-1f6f-4136-a389-729a82555f80"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"differential", " ", "operators"}], "*)"}]], "Input",
 CellChangeTimes->{{3.724835887941659*^9, 
  3.724835897122251*^9}},ExpressionUUID->"362b1156-34b0-4496-8d12-\
1e8d2cb281c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rightDSpin0", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"l", "\[Rule]", "0"}]}], ")"}]}], "//", "rightD1"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724835899958352*^9, 3.724835918461451*^9}, {
  3.72483604282522*^9, 3.724836047164955*^9}, {3.7248366161563787`*^9, 
  3.724836651230586*^9}, {3.752076953287537*^9, 3.7520769639164124`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"0d90edea-bbe1-4d62-9c5a-d3e520756dea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rightMatrixN", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "l"]}], "}"}], ".", "rightMatrix"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightD", "[", "expr_", "]"}], ":=", 
  RowBox[{"rightMatrixN", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"expr", "//", "rightD1"}], ",", 
     RowBox[{"expr", "//", "rightD2"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.7248356690932293`*^9, 3.724835738679037*^9}, {
  3.724836620702593*^9, 3.7248366392855453`*^9}, {3.7520769326167793`*^9, 
  3.752077019577771*^9}, {3.7520791091892967`*^9, 3.7520791305352087`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"ab806b16-e873-489d-b2b7-04538f7e0240"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d", "+", "l", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "l"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "d", "+", "l"}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d", "-", "l", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "l"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "df"}]}], ")"}], " ", "l"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.752077006626663*^9, 3.752077020053474*^9}, 
   3.752077605149168*^9, 3.752077840389727*^9, {3.752079113127501*^9, 
   3.7520791312545137`*^9}, 3.752145789184449*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"f7dc5329-0a0b-47af-9d9f-3521824708e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"final", " ", "check"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]1Ofbfb", " ", "rightSeed"}], "//", 
          "rightDSpin0"}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{"rightCorrelatorChargedSpin0", "/.", 
          RowBox[{"\[Lambda]2Ofbfb", "\[Rule]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1Ofbfb"}]}]}], 
         ")"}]}], "//", "denormalizeInvariants"}], "//", 
      "applyEFProperties"}], "//", "applyJacobiRelations"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]1Ofbfb", " ", "rightSeed"}], "//", "rightD"}], 
         ")"}], "-", 
        RowBox[{"(", 
         RowBox[{"rightCorrelatorCharged", "/.", 
          RowBox[{"\[Lambda]2Ofbfb", "\[Rule]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "l"], "\[Lambda]1Ofbfb"}]}]}], 
         ")"}]}], "//", "denormalizeInvariants"}], "//", 
      "applyEFProperties"}], "//", "applyJacobiRelations"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.724927654048147*^9, 3.724927662051293*^9}, {
  3.724927706801228*^9, 3.724927815473393*^9}, {3.7249279220966587`*^9, 
  3.724928067031857*^9}, {3.752077023616727*^9, 3.75207704822303*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"01a6e8dd-0ef3-4679-b87c-4fcc911b0529"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.724927655194063*^9, {3.7249277099663477`*^9, 3.724927823825601*^9}, 
   3.724927992533895*^9, 3.724928024461629*^9, 3.7249280689697933`*^9, 
   3.752077048936076*^9, 3.752077609683838*^9, 3.752077841497933*^9, {
   3.7520791206580057`*^9, 3.752079134332164*^9}, 3.752145791444799*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"07f3d256-d71b-48ef-9c8a-0adb17839580"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.724927655194063*^9, {3.7249277099663477`*^9, 3.724927823825601*^9}, 
   3.724927992533895*^9, 3.724928024461629*^9, 3.7249280689697933`*^9, 
   3.752077048936076*^9, 3.752077609683838*^9, 3.752077841497933*^9, {
   3.7520791206580057`*^9, 3.752079134332164*^9}, 3.752145792564898*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"159eee80-9d22-40c9-b503-3e72db7f237d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "relation", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"leftMatrixN", "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"l", "+", "1"}]], "rightMatrixN"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7520770543871307`*^9, 3.752077073981529*^9}, {
  3.752077617817348*^9, 3.752077618019348*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"5d92b66f-3895-4704-bfe2-10b5dd87cfec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.752077066559622*^9, 3.752077074425852*^9}, {
   3.75207761261847*^9, 3.75207761828659*^9}, 3.752079137495837*^9, 
   3.752145793305707*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"3cc255c1-646b-4a6c-b0a9-7924bbf7140f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["---------- p=2 ----------", "Subchapter",
 CellChangeTimes->{{3.751289552048627*^9, 3.751289552428048*^9}, {
  3.751289999957127*^9, 
  3.751290006098851*^9}},ExpressionUUID->"d3bd2024-fe1b-4a58-9ad4-\
456827d57a17"],

Cell[CellGroupData[{

Cell["Bases of tensor structures", "Subsection",
 CellChangeTimes->{{3.752070901236067*^9, 
  3.752070918673545*^9}},ExpressionUUID->"2e268d06-b704-43e5-9920-\
e5849b8373ac"],

Cell[CellGroupData[{

Cell["Left: <\[Psi]\[Psi]O>", "Subsubsection",
 CellChangeTimes->{{3.719049104435058*^9, 3.7190491065409613`*^9}, {
  3.751307038155675*^9, 
  3.7513070551221333`*^9}},ExpressionUUID->"a91c0f73-23de-4ba6-9e45-\
fe0fb1852f7f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "+", "2"}], ",", "l"}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.751545035632949*^9, 3.7515450361594477`*^9}, {
  3.752145824689212*^9, 
  3.752145830900531*^9}},ExpressionUUID->"669dc355-225f-413b-b81c-\
acf510727c72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftKinematicFactorNTS", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "2"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
  3.719043867602723*^9, 3.7190438893841133`*^9}, {3.719053327653844*^9, 
  3.719053357110512*^9}, {3.7248597175974607`*^9, 3.724859718789465*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3a2f0c9f-0d92-4ee2-bf79-8c1d9c4b5f5c"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190494062438803`*^9, 3.719053364484552*^9, 
   3.719053690876091*^9, 3.71905450238352*^9, 3.719057259972886*^9, 
   3.71905906729851*^9, 3.7190618050217047`*^9, 3.720119243960816*^9, 
   3.7202511233540497`*^9, 3.724859721989814*^9, 3.7249284681621313`*^9, {
   3.7515450164178753`*^9, 3.751545043481573*^9}, 3.751545137307928*^9, 
   3.7521458347633533`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"bb956522-430c-4c20-a51b-f3584b9e5cdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftTensorStructuresNTS", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "+", "2"}], ",", "l"}], "}"}]}], "}"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.7190533772008333`*^9, 
   3.719053381736808*^9}, 3.719053565717326*^9, {3.724859737435796*^9, 
   3.7248597387208014`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"c4115374-bf3b-4063-b534-9c206664ad6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
   SubsuperscriptBox[
    OverscriptBox["K", "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   SubsuperscriptBox[
    OverscriptBox["K", "^"], 
    RowBox[{"{", "1", "}"}], 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.719053382300062*^9, {3.719053566172164*^9, 3.719053585381909*^9}, 
   3.71905369153689*^9, 3.7190545040661077`*^9, 3.719057260036965*^9, 
   3.719059067348565*^9, 3.719061805076161*^9, 3.720119244630048*^9, 
   3.720251123395413*^9, 3.724859745172598*^9, 3.724928472743745*^9, {
   3.751545018105176*^9, 3.751545044377163*^9}, 3.751545137878577*^9, 
   3.752145836434373*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"dff72c10-969c-48a3-8249-05dfefdd0d94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftCorrelatorNTS", "=", 
  RowBox[{"\[Lambda]ffO", " ", "leftKinematicFactorNTS", " ", 
   RowBox[{"leftTensorStructuresNTS", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719049421349147*^9, 
   3.719049421926196*^9}, {3.7190533997529917`*^9, 3.719053424656405*^9}, {
   3.719053531030073*^9, 3.719053531453865*^9}, 3.724859749288167*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"340ff74b-e7e2-4e24-88d0-c671e8a37c0d"],

Cell[BoxData[
 RowBox[{"\[Lambda]ffO", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.71905342698853*^9, 
   3.7190535400447893`*^9, 3.719053692593861*^9, 3.71905450755054*^9, 
   3.719057260095948*^9, 3.719059067380343*^9, 3.719061805130221*^9, 
   3.720119245236331*^9, 3.720251123401224*^9, 3.7248597544064083`*^9, 
   3.724928475794943*^9, {3.7515450209872513`*^9, 3.751545045009984*^9}, 
   3.751545138349176*^9, 3.752145837254692*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"1a470225-44f4-4b0a-976c-338be2096016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   FractionBox[
    RowBox[{"leftCorrelatorNTS", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "leftCorrelatorNTS"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], 
    RowBox[{"leftKinematicFactorNTS", " ", 
     RowBox[{"leftTensorStructuresNTS", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"temp", "//", "denormalizeInvariants"}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", "Simplify"}],
   "//", 
  RowBox[{
   RowBox[{"Equal", "[", 
    RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7248613063065453`*^9, 3.724861376915408*^9}, {
  3.724861419405651*^9, 3.724861430142522*^9}, {3.751545052735668*^9, 
  3.751545094275969*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"518f8e6c-78cb-436a-af05-b96e84f4c3ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"]}], ")"}], " ", "\[Lambda]ffO"}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.724861319484044*^9, 3.724861377236722*^9}, {
   3.724861421322744*^9, 3.724861430857633*^9}, 3.724928513342368*^9, 
   3.751545045877399*^9, 3.751545094907749*^9, 3.7515451390894547`*^9, 
   3.7521458383247833`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"fbd13a7c-35be-402e-83f7-b11982a9b8d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "as", " ", "a", " ", "result", " ", "only", " ", "odd", " ", "spins", " ", 
   "can", " ", "contribute"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7249285243714542`*^9, 
  3.724928555356922*^9}},ExpressionUUID->"fba0f50f-719d-486c-a9d6-\
df0e5392377a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "If", " ", "the", " ", "operator", " ", "O", " ", "is", " ", "conserved", 
    " ", "the", " ", "constraints", " ", "are", " ", "automatically", " ", 
    "satisfied"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"leftCorrelatorNTS", "//", "denormalizeInvariants"}], "//", 
      "Simplify"}], "//", 
     RowBox[{"opConservationEF", "[", "3", "]"}]}], "//", 
    "applyEFProperties"}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"23762220-810a-4d79-8afd-b6c0f4ba66e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.751545107917976*^9, 3.751545142979501*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0e54c48c-0e75-4274-9637-5ff2a57001b7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "2"}]}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719051315157633*^9, 3.719051317764106*^9}, 3.719057084083305*^9, {
   3.724860439124714*^9, 3.724860440867228*^9}, {3.7521458462700777`*^9, 
   3.752145848852751*^9}},ExpressionUUID->"0851dfd2-e2a2-46cc-934b-\
302bad6211c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftKinematicFactorNTSbar", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"df", ",", "df", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "2"}]}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.719053327653844*^9, 
   3.719053357110512*^9}, {3.7190570530806837`*^9, 3.719057054944055*^9}, {
   3.720120068310513*^9, 3.720120080101528*^9}, 3.720250869822373*^9, {
   3.724860444779089*^9, 3.724860446095983*^9}, {3.7515451198887987`*^9, 
   3.751545120080954*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8cb8ef82-a70f-458f-afa7-6737f22e4775"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190494062438803`*^9, 3.719053364484552*^9, 
   3.719053690876091*^9, 3.71905450238352*^9, 3.719057055822091*^9, 
   3.719057087000183*^9, 3.719057329635951*^9, {3.720120061970788*^9, 
   3.7201200805524607`*^9}, 3.720120156796867*^9, {3.720250863793907*^9, 
   3.7202508999540043`*^9}, {3.724860447752145*^9, 3.7248604582764063`*^9}, 
   3.724928734356497*^9, 3.75154511482096*^9, 3.751545150018901*^9, 
   3.7521458505793858`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"55a17294-2d34-4997-af65-b1b7d68bf96b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftTensorStructuresNTSbar", "=", 
  RowBox[{"n3ListStructures", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"l", "+", "2"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.7190533772008333`*^9, 
   3.719053381736808*^9}, 3.719053565717326*^9, {3.719057058185615*^9, 
   3.7190570597353497`*^9}, {3.7201200706793203`*^9, 3.720120078187316*^9}, 
   3.7202508724783993`*^9, {3.7248604505802393`*^9, 3.724860451982583*^9}, {
   3.751545122043581*^9, 3.751545122199144*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"8dd4d320-44c6-43c1-9fe4-90bf9a7625f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], 
      RowBox[{"{", "3", "}"}]], ")"}], "l"]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, 3.71904940697169*^9, 
   3.719053382300062*^9, {3.719053566172164*^9, 3.719053585381909*^9}, 
   3.71905369153689*^9, 3.7190545040661077`*^9, {3.719057060072135*^9, 
   3.719057087711557*^9}, 3.719057329689102*^9, {3.7201200710535717`*^9, 
   3.720120081212615*^9}, 3.720120156842659*^9, {3.720250863840891*^9, 
   3.720250900526115*^9}, 3.7248604602394123`*^9, 3.724928738693458*^9, 
   3.7515451159147167`*^9, 3.751545153428484*^9, 3.752145852150693*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"518142f8-269b-4ce0-9113-7b95b2274262"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftCorrelatorNTSbar", "=", 
  RowBox[{"\[Lambda]ffOb", " ", "leftKinematicFactorNTSbar", " ", 
   RowBox[{"leftTensorStructuresNTSbar", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719049421349147*^9, 
   3.719049421926196*^9}, {3.7190533997529917`*^9, 3.719053424656405*^9}, {
   3.719053531030073*^9, 3.719053531453865*^9}, 3.7190570693086863`*^9, {
   3.7201200740203657`*^9, 3.720120076348577*^9}, 3.720250874726678*^9, {
   3.720250905494891*^9, 3.720250907581368*^9}, 3.7248604671663113`*^9, {
   3.7515451240909653`*^9, 3.751545128241749*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"3f600275-a5a4-4b9a-bd26-e22e23381d8d"],

Cell[BoxData[
 RowBox[{"\[Lambda]ffOb", " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, {
   3.7190494079590178`*^9, 3.719049422413438*^9}, 3.71905342698853*^9, 
   3.7190535400447893`*^9, 3.719053692593861*^9, 3.71905450755054*^9, {
   3.71905707097095*^9, 3.719057088309483*^9}, 3.719057329729451*^9, 
   3.720120087110137*^9, 3.720120156890723*^9, {3.720250863888979*^9, 
   3.720250907914939*^9}, 3.724860469469754*^9, 3.724928746978642*^9, 
   3.751545116707492*^9, 3.75154515758762*^9, 3.752145853018845*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"a7ce6561-0d3f-4702-97fa-b305907c3b5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   FractionBox[
    RowBox[{"leftCorrelatorNTSbar", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "leftCorrelatorNTSbar"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], 
    RowBox[{"leftKinematicFactorNTSbar", " ", 
     RowBox[{"leftTensorStructuresNTSbar", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"temp", "//", "denormalizeInvariants"}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", "Simplify"}],
   "//", 
  RowBox[{
   RowBox[{"Equal", "[", 
    RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7248613063065453`*^9, 3.724861376915408*^9}, {
  3.724861419405651*^9, 3.724861430142522*^9}, {3.7248618191243896`*^9, 
  3.7248618422592373`*^9}, {3.751545172599182*^9, 3.751545193776087*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"012a2104-2566-4a17-ac3c-f86194c902e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"]}], ")"}], " ", "\[Lambda]ffOb"}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.724861319484044*^9, 3.724861377236722*^9}, {
   3.724861421322744*^9, 3.724861430857633*^9}, 3.724861856944681*^9, {
   3.751545182946686*^9, 3.751545194497518*^9}, 3.75214585378216*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"32d53ecd-93bf-4ac5-99a9-7ba0b82b9e55"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "thus", " ", "only", " ", "odd", " ", "spins", " ", "can", " ", 
   "contribute"}], "*)"}]], "Input",
 CellChangeTimes->{{3.724928775024519*^9, 3.724928785106385*^9}, {
  3.75154519788673*^9, 
  3.751545198262888*^9}},ExpressionUUID->"857e2db1-d1d0-48a6-8f5c-\
38e9e2ee1ef7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "9f401707-0d62-4b5b-8fb0-c611aa4c75f8"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "70c7ef91-4f2d-4e92-bc87-c9e7a9ae97af"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.719049104435058*^9, 3.7190491065409613`*^9}, {
  3.751307038155675*^9, 3.751307077249584*^9}, {3.751545593852742*^9, 
  3.7515455995301733`*^9}},ExpressionUUID->"891e12ab-36b6-43c9-905c-\
91622584ded7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "+", "2"}], ",", "l"}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.7190533079653883`*^9, 3.7190533082742367`*^9}, {
  3.719057080701355*^9, 3.7190570814292383`*^9}, {3.724860554758585*^9, 
  3.724860555219776*^9}, {3.752145862553505*^9, 
  3.752145865104446*^9}},ExpressionUUID->"a2c04ac1-01f3-4ee6-9295-\
6e3e7083000e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorNTS", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
   3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
   3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
   3.719053441026292*^9, 3.719053450332716*^9}, {3.71905709432936*^9, 
   3.719057095710116*^9}, 3.720250876906584*^9, {3.72486047627031*^9, 
   3.724860477852727*^9}, 3.751545234962048*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"08dc650f-c6e5-4b7e-b47d-02dd0cd7fe74"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.719053451178834*^9, 
   3.719053548859536*^9, 3.719053587306937*^9, 3.7190537015145473`*^9, 
   3.7190545094170732`*^9, 3.719057096650346*^9, 3.719057329780203*^9, 
   3.720120095311871*^9, 3.720120156956111*^9, {3.720250863954255*^9, 
   3.720250910597692*^9}, 3.724860479822953*^9, 3.724928807354043*^9, 
   3.751545236853603*^9, 3.751545673236868*^9, 3.752145867655212*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"663f88fa-2f68-4363-8161-c8d8a1912456"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresNTS", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.719053455383922*^9, 3.719053459137892*^9}, {3.719057099561364*^9, 
   3.719057100856675*^9}, 3.720250884625955*^9, {3.7248604827570457`*^9, 
   3.72486048438349*^9}, 3.751545239644457*^9, {3.7515456627009583`*^9, 
   3.7515456644263163`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"15663348-e77d-495a-9525-f3e75bf49e82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]], " ", 
   SuperscriptBox[
    OverscriptBox["I", "^"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.7190534594771957`*^9, 3.719053550825314*^9, 
   3.719053588030809*^9, 3.719053702296811*^9, 3.719054510275125*^9, 
   3.7190571028858013`*^9, 3.719057329823704*^9, 3.720120098315626*^9, 
   3.720120157004652*^9, {3.720250864003262*^9, 3.72025091116884*^9}, 
   3.7248604944349937`*^9, 3.7249288122833138`*^9, 3.7515452400648727`*^9, 
   3.751545673832034*^9, 3.7521458683808928`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"8a76784f-6bf5-42a7-8d76-f857000412fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightCorrelatorNTS", "=", 
  RowBox[{"\[Lambda]Ofbfb", " ", "rightKinematicFactorNTS", " ", 
   RowBox[{"rightTensorStructuresNTS", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
   3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
   3.719053463777071*^9, 3.7190534957320747`*^9}, {3.719053554007609*^9, 
   3.7190535542998133`*^9}, {3.7190536988743343`*^9, 3.719053699304903*^9}, 
   3.719057105532084*^9, {3.7202508867164173`*^9, 3.720250915909677*^9}, 
   3.7248604987944508`*^9, {3.7515452430411673`*^9, 3.751545249152193*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"6760462e-fe67-493c-817a-142c99209b2d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]Ofbfb", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.719053496595521*^9, {3.719053559101096*^9, 
   3.719053588711762*^9}, 3.7190537030078993`*^9, 3.719054510991008*^9, 
   3.719057106530107*^9, 3.7190573298294487`*^9, 3.720120101478958*^9, 
   3.720120157010168*^9, {3.720250864009632*^9, 3.720250916604041*^9}, 
   3.724860501595367*^9, 3.724928819160833*^9, 3.751545249744349*^9, 
   3.751545674336123*^9, 3.7521458691467113`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"bfbff050-d8a0-44da-88df-8f7fe2fab625"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "2"}]}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
  3.7190513248656816`*^9}, {3.7190533079653883`*^9, 3.7190533082742367`*^9}, {
  3.7248597630783253`*^9, 3.724859763486792*^9}, {3.752145878840963*^9, 
  3.7521458816067533`*^9}},ExpressionUUID->"c5030b90-b2ea-48be-85bb-\
f9358308b7e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightKinematicFactorNTSbar", "=", 
  RowBox[{
   RowBox[{"n3KinematicFactor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "df", ",", "df"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", 
         RowBox[{"l", "+", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7190436787305813`*^9, 3.7190437026718283`*^9}, {
  3.719043867602723*^9, 3.7190438893841133`*^9}, {3.7190440361653976`*^9, 
  3.7190440468869*^9}, {3.7190441163339577`*^9, 3.71904411695534*^9}, {
  3.719053441026292*^9, 3.719053450332716*^9}, {3.724859766936458*^9, 
  3.7248597682781677`*^9}, {3.75154526061162*^9, 3.751545260807459*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"f5bb684e-8d4e-4fa0-8909-56b3cd2c3f28"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7190437030582657`*^9, 3.719043790624339*^9, {3.719043869431719*^9, 
   3.71904389371286*^9}, 3.7190440475326843`*^9, 3.719044141529272*^9, {
   3.71904940079736*^9, 3.719049423812701*^9}, 3.719053451178834*^9, 
   3.719053548859536*^9, 3.719053587306937*^9, 3.7190537015145473`*^9, 
   3.7190545094170732`*^9, 3.7190572601635733`*^9, 3.719059067432909*^9, 
   3.7190618052075357`*^9, 3.720119247675655*^9, 3.720251123486238*^9, 
   3.724859769284004*^9, 3.724928579101204*^9, 3.751545266289649*^9, 
   3.751545675267666*^9, 3.752145883263048*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"743b4421-fe46-425b-b6b4-289f1148a956"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightTensorStructuresNTSbar", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], 
   RowBox[{"n3ListStructures", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"l", "+", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043705993503*^9, 3.719043733335691*^9}, {
   3.719043777517205*^9, 3.719043785129274*^9}, {3.719044051829772*^9, 
   3.719044064098879*^9}, {3.719044120358322*^9, 3.719044120964699*^9}, {
   3.719053455383922*^9, 3.719053459137892*^9}, {3.7248597719729757`*^9, 
   3.724859773189526*^9}, 3.751545268096492*^9, 3.7515456697288847`*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"b5b1cb41-983d-42df-aa04-272c85dc48e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "3", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]], " ", 
   SubsuperscriptBox[
    OverscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], "^"], 
    RowBox[{"{", "2", "}"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox[
      OverscriptBox["J", "^"], 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], 
      RowBox[{"{", "1", "}"}]], ")"}], "l"]}], "}"}]], "Output",
 CellChangeTimes->{{3.719043714993451*^9, 3.7190437337776423`*^9}, 
   3.719043794497005*^9, 3.7190438702033863`*^9, {3.719044059254889*^9, 
   3.719044064782084*^9}, 3.719044142341687*^9, {3.71904940159155*^9, 
   3.719049424997964*^9}, 3.7190534594771957`*^9, 3.719053550825314*^9, 
   3.719053588030809*^9, 3.719053702296811*^9, 3.719054510275125*^9, 
   3.719057260231861*^9, 3.7190590674807863`*^9, 3.719061805274832*^9, 
   3.720119248278082*^9, 3.7202511235324917`*^9, 3.724859773632327*^9, 
   3.724928584893601*^9, 3.751545269047276*^9, 3.751545675698443*^9, 
   3.752145883783443*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"bc3220c7-3ce4-4e2d-9850-b2dd7d59fc54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightCorrelatorNTSbar", "=", 
  RowBox[{"\[Lambda]Obfbfb", " ", "rightKinematicFactorNTSbar", " ", 
   RowBox[{"rightTensorStructuresNTSbar", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.719043761255047*^9, 3.7190437699031878`*^9}, {
   3.7190438186931257`*^9, 3.7190438551075287`*^9}, {3.719044080241205*^9, 
   3.719044138536235*^9}, {3.71904943111933*^9, 3.7190494317142572`*^9}, {
   3.719053463777071*^9, 3.7190534957320747`*^9}, {3.719053554007609*^9, 
   3.7190535542998133`*^9}, {3.7190536988743343`*^9, 3.719053699304903*^9}, 
   3.724859777733472*^9, 3.724859941000593*^9, {3.751545271186878*^9, 
   3.751545277818399*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"93e337f3-cf60-4a99-8a3e-9be11b9dfe21"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", "\[Lambda]Obfbfb", " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.719043845712406*^9, 3.719043871255232*^9}, 
   3.719044106018841*^9, 3.719044143907785*^9, {3.719049402886302*^9, 
   3.719049432279112*^9}, 3.719053496595521*^9, {3.719053559101096*^9, 
   3.719053588711762*^9}, 3.7190537030078993`*^9, 3.719054510991008*^9, 
   3.719057260303835*^9, 3.7190590675181913`*^9, 3.719061805283348*^9, 
   3.7201192489238863`*^9, 3.72025112357922*^9, 3.724859941694002*^9, 
   3.724928588934025*^9, 3.751545278265472*^9, 3.7515456761731863`*^9, 
   3.752145884569695*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"38e8ffdc-1870-45cf-ae40-156e5bfd4f4a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE relation: left - right", "Subsubsection",
 CellChangeTimes->{{3.7419753418629313`*^9, 3.741975352131577*^9}, {
  3.751290295596953*^9, 
  3.751290296721252*^9}},ExpressionUUID->"3187b774-bc2d-4d1e-99a1-\
8eb8166d8b1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "relation", " ", "for", " ", "correlators", " ", "with", " ", "O"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rightCorrelatorNTS", "/.", 
         RowBox[{"\[Lambda]Ofbfb", "\[Rule]", 
          RowBox[{"Conj", "[", "\[Lambda]Ofbfb", "]"}]}]}], "//", 
        "applyConjugation"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTSbar", "-", "temp"}], 
           "leftKinematicFactorNTSbar"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTSbar"}], "]"}], "&"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7515453337246027`*^9, 3.751545480192222*^9}, 
   3.751545550657979*^9, {3.751545636503474*^9, 3.751545645492432*^9}, {
   3.751545681498514*^9, 3.75154568263288*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"913c31ea-1953-4e8a-8de3-ecf34ae75f8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]ffOb", "-", 
   RowBox[{"Conj", "[", "\[Lambda]Ofbfb", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.751545381766899*^9, 3.751545413206489*^9, {3.7515456421532393`*^9, 
   3.751545646515815*^9}, {3.751545679138794*^9, 3.751545682989502*^9}, 
   3.752145893258143*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"9dcbd840-833b-4380-8833-8e867ec7fe72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "relation", " ", "for", " ", "correlators", " ", "with", " ", "Ob"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rightCorrelatorNTSbar", "/.", 
         RowBox[{"\[Lambda]Obfbfb", "\[Rule]", 
          RowBox[{"Conj", "[", "\[Lambda]Obfbfb", "]"}]}]}], "//", 
        "applyConjugation"}], "//", 
       RowBox[{"permutePoints", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "//", "PowerExpand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"leftCorrelatorNTS", "-", "temp"}], 
           "leftKinematicFactorNTS"], "//", "ExpandAll"}], "//", 
         "denormalizeInvariants"}], "//", "applyEFProperties"}], "//", 
       "normalizeInvariants"}], "//", "ExpandAll"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp", "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "leftTensorStructuresNTS"}], "]"}], "&"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{
  3.7515453563951683`*^9, {3.751545701142852*^9, 3.751545725696632*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"9c6c12cd-9e82-4de1-a8b0-4b6354b3184c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]ffO", "-", 
   RowBox[{"Conj", "[", "\[Lambda]Obfbfb", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.751545726521421*^9, 3.752145894463397*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"830b24bf-7d60-4152-8c75-cf430739dbe7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential Operators", "Subsection",
 CellChangeTimes->{{3.7190499321354713`*^9, 
  3.719049937563409*^9}},ExpressionUUID->"53847399-b6aa-4c9a-845b-\
07cc56d2f61e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftDNTS", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"+", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"+", "1"}], ",", "0"}], "]"}], "[", 
      RowBox[{"1", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", 
     RowBox[{"2", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
   3.719054312501523*^9, 3.719054316652239*^9}, {3.719054598725821*^9, 
   3.7190545988904867`*^9}, {3.719054704770996*^9, 3.7190547082478447`*^9}, 
   3.719057263155437*^9, {3.724860147449291*^9, 3.724860152102507*^9}, {
   3.7248603151169357`*^9, 3.7248603160232973`*^9}, 3.724860958185318*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"3c515f7d-bc2b-406f-9e84-336cd740347e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightDNTS", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], "expr"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d2", "\[Rule]", 
         RowBox[{"df", "+", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"d3", "\[Rule]", 
         RowBox[{"df", "-", 
          FractionBox["1", "2"]}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"spinorD", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", "0", ",", 
        RowBox[{"+", "1"}]}], "]"}], "[", 
      RowBox[{"2", ",", "a"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"spinorDb", "[", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", "2"]}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "[", 
     RowBox[{"3", ",", "a"}], "]"}]}], "//", "contractIndices"}]}]], "Input",
 CellChangeTimes->{{3.7190503741165867`*^9, 3.719050502623955*^9}, {
   3.7190516813944273`*^9, 3.7190517038752604`*^9}, {3.719051788746031*^9, 
   3.7190518034688797`*^9}, {3.719054815817911*^9, 3.719054816846916*^9}, {
   3.719054915359847*^9, 3.7190549157685537`*^9}, {3.719055279528716*^9, 
   3.719055281182144*^9}, 3.719057298411303*^9, {3.724860249762155*^9, 
   3.724860285633626*^9}, {3.724860325671145*^9, 3.724860326665306*^9}, 
   3.724860960248754*^9, {3.75214592165794*^9, 3.7521459240353537`*^9}, {
   3.7521461558830357`*^9, 3.752146183628215*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"80caf63c-7fde-4282-ad26-afd9ab4a7255"],

Cell[CellGroupData[{

Cell["Left: <\[Psi]\[Psi]O>", "Subsubsection",
 CellChangeTimes->{{3.751290299432663*^9, 3.751290303290073*^9}, 
   3.752071057304996*^9, {3.752145990195709*^9, 
   3.752145990523737*^9}},ExpressionUUID->"d7479b97-5d1d-4e34-a3b1-\
5b14c1891cfc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "+", "2"}], ",", "l"}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.7190512975587273`*^9, 3.719051310513002*^9}, 3.724860030772193*^9, {
   3.752145929006454*^9, 3.752145931307485*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"f27aa590-3dbc-4fda-9ab3-9a81af6cdf68"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftSeedNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "2"}], ",", "l"}], "}"}]}], "}"}]}], "]"}], "/.",
      " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050070530863*^9, 3.719050161232904*^9}, {
  3.719050364136532*^9, 3.719050399961763*^9}, {3.719050632857376*^9, 
  3.7190506386027327`*^9}, {3.719054449454301*^9, 3.719054485328433*^9}, {
  3.7190545469366713`*^9, 3.719054551540299*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"79e7eca0-8c23-43fd-b3f6-1d6fd47c26f1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["K", 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "-", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "d1", "+", "d2", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050116871933*^9, {3.71905015480147*^9, 3.719050161848166*^9}, 
   3.71905036924334*^9, 3.719050506079763*^9, 3.7190506030930357`*^9, {
   3.719050635042173*^9, 3.7190506388872747`*^9}, {3.7190544525975723`*^9, 
   3.719054467042725*^9}, {3.719054536892394*^9, 3.719054552009067*^9}, 
   3.719054617599168*^9, 3.719054712474915*^9, 3.719057272332919*^9, {
   3.7190590632162046`*^9, 3.7190590766338778`*^9}, 3.719061813257532*^9, 
   3.720119966537546*^9, 3.7248600534863863`*^9, 3.7249289598520937`*^9, 
   3.7521459326531887`*^9, 3.752145994178677*^9, 3.752148900011581*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"1da06bad-0940-46c8-a098-1f8a8cc84490"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasisNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"leftSeedNTS", "//", "leftDNTS"}], "//", "normalizeInvariants"}], 
   "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050512451456*^9, 3.719050512799204*^9}, {
   3.719050804078156*^9, 3.719050854837387*^9}, {3.719054623566894*^9, 
   3.719054623996171*^9}, 3.719054689823596*^9, {3.7190547531854277`*^9, 
   3.71905475444637*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"e49aab81-84b2-4f20-90d1-842bf96dda19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"2", " ", "df"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", "d", "-", "l"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox["K", "^"], 
   RowBox[{"{", "1", "}"}], 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050513008931*^9, 3.7190506041528807`*^9, 3.7190506398218327`*^9, 
   3.719050870196683*^9, {3.719054690350893*^9, 3.719054718347458*^9}, 
   3.719054754960844*^9, 3.71905727295261*^9, {3.719059063263208*^9, 
   3.719059076677137*^9}, 3.7190618139396544`*^9, 3.720119973741276*^9, 
   3.724860165474012*^9, 3.72486033795548*^9, 3.7248609687348413`*^9, 
   3.724928966883717*^9, 3.7521459351259327`*^9, 3.7521459955984573`*^9, 
   3.752148901110455*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"54886d9e-835f-410e-beec-3e35fa636ae2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"leftCoefficientP2Charged", "=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "d", "-", "l"}], ")"}], " "}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leftKinematicFactorNTS", " ", 
      RowBox[{"leftTensorStructuresNTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{"leftCoefficientP2Charged", " ", "leftDifferentialBasisNTS"}]}], 
    "//", "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
   3.719054728689291*^9, 3.7190547393959417`*^9}, {3.7190572656518373`*^9, 
   3.7190572688922567`*^9}, {3.724860343753237*^9, 3.7248603669908953`*^9}, 
   3.724860946354607*^9, {3.724861041263317*^9, 3.724861043447562*^9}, {
   3.752146239921762*^9, 3.752146278813982*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"a8c80475-932c-4943-b77d-c75d2da9ac14"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, {
   3.719054740141901*^9, 3.719054756733672*^9}, 3.719057274197945*^9, {
   3.719059063331521*^9, 3.719059076711899*^9}, 3.719061814912158*^9, 
   3.720119983011883*^9, {3.724860347511303*^9, 3.724860367478291*^9}, 
   3.724860970797668*^9, 3.724928968766836*^9, 3.7521459374076242`*^9, 
   3.752145996060789*^9, 3.752146279193418*^9, 3.75214890118126*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"ec3a4133-a870-4bf5-9a83-f87cd3098eb2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", ",", 
             RowBox[{"l", "+", "2"}]}], ")"}], "--"}], "--"}], 
         "--"}]}]}]}]}]}], 
   RowBox[{"--", "--"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
  3.7190512975587273`*^9, 3.719051310513002*^9}, {3.719057401515587*^9, 
  3.719057401775771*^9}, {3.7248608373066998`*^9, 3.724860838747917*^9}, {
  3.7521460707532587`*^9, 3.752146073212701*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"128c550a-3cce-4c32-9a0a-14841a7ec0e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftSeedNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "2"}]}], "}"}]}], "}"}]}], "]"}], "/.", " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050070530863*^9, 3.719050161232904*^9}, {
   3.719050364136532*^9, 3.719050399961763*^9}, {3.719050632857376*^9, 
   3.7190506386027327`*^9}, {3.719054449454301*^9, 3.719054485328433*^9}, {
   3.7190545469366713`*^9, 3.719054551540299*^9}, {3.719057165354599*^9, 
   3.719057167234005*^9}, 3.7202509695053787`*^9, {3.724860873615971*^9, 
   3.724860888239512*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"69f11045-e257-4ce1-bb08-ee00ae191c4e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d1", "-", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d1", "+", "d2", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "+", "d1", "-", "d2", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050116871933*^9, {3.71905015480147*^9, 3.719050161848166*^9}, 
   3.71905036924334*^9, 3.719050506079763*^9, 3.7190506030930357`*^9, {
   3.719050635042173*^9, 3.7190506388872747`*^9}, {3.7190544525975723`*^9, 
   3.719054467042725*^9}, {3.719054536892394*^9, 3.719054552009067*^9}, 
   3.719054617599168*^9, 3.719054712474915*^9, {3.719057167690234*^9, 
   3.719057175712557*^9}, 3.7190573535875196`*^9, 3.720120181859414*^9, 
   3.720250969910982*^9, {3.7248608590127172`*^9, 3.724860888857976*^9}, 
   3.72486106204139*^9, 3.724928913309204*^9, 3.752146074763097*^9, 
   3.752148901251899*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"da4c20a0-4e7f-45a3-b87f-0b4a2633e63c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leftDifferentialBasisNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"leftSeedNTSb", "//", "leftDNTS"}], "//", "normalizeInvariants"}],
    "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719050512451456*^9, 3.719050512799204*^9}, {
   3.719050804078156*^9, 3.719050854837387*^9}, {3.719054623566894*^9, 
   3.719054623996171*^9}, 3.719054689823596*^9, {3.7190547531854277`*^9, 
   3.71905475444637*^9}, {3.720250971978117*^9, 3.720250973885632*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"cf3a3d7d-1308-4e96-9b67-6261bf9ff9fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "df"}]}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], 
     RowBox[{"{", "3", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", 
      RowBox[{"2", " ", "df"}], "+", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "d", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.719050513008931*^9, 3.7190506041528807`*^9, 3.7190506398218327`*^9, 
   3.719050870196683*^9, {3.719054690350893*^9, 3.719054718347458*^9}, 
   3.719054754960844*^9, {3.71905717017376*^9, 3.71905717670772*^9}, 
   3.7190573542231073`*^9, 3.7201202233575687`*^9, 3.720250974306656*^9, {
   3.724860863294175*^9, 3.724860891344503*^9}, 3.72486106339787*^9, 
   3.72492891686648*^9, 3.752146076512415*^9, 3.7521489019082203`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"e8d05fb2-2457-445d-a2e4-acec177153ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"leftCoefficientP2ChargedBar", "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leftKinematicFactorNTSbar", " ", 
      RowBox[{"leftTensorStructuresNTSbar", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{
     "leftCoefficientP2ChargedBar", " ", "leftDifferentialBasisNTSb"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
   3.719054728689291*^9, 3.7190547393959417`*^9}, {3.719057343890965*^9, 
   3.719057347043379*^9}, {3.720250976252496*^9, 3.720250980622178*^9}, 
   3.7248610303128033`*^9, {3.724861184027463*^9, 3.724861185257464*^9}, {
   3.724861218420792*^9, 3.7248612190167637`*^9}, {3.752146081380486*^9, 
   3.7521460837585773`*^9}, {3.752146288088702*^9, 3.752146354883272*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"f3745f85-a3d9-4433-a0f0-5486e1178695"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, {
   3.719054740141901*^9, 3.719054756733672*^9}, 3.7190571792565393`*^9, 
   3.719057355592908*^9, 3.72012022869039*^9, 3.720250981056477*^9, 
   3.724861186151668*^9, 3.7249289230091963`*^9, {3.752146077827361*^9, 
   3.752146084183104*^9}, 3.752146355514617*^9, 3.7521489019589643`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"13b3cd28-3597-4198-97c8-862ac8604447"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Right: <O",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "6e796baa-e70d-4419-afca-8c067ed4b3c3"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Psi]", "_"], TraditionalForm]],ExpressionUUID->
  "492b50ca-c1ae-4ed1-b7be-4c4a722d225a"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.751290299432663*^9, 3.751290303290073*^9}, 
   3.752071057304996*^9, {3.752146026906185*^9, 3.752146052886248*^9}, {
   3.752146535938657*^9, 
   3.752146536579926*^9}},ExpressionUUID->"8d386624-c4e6-4ae2-9e35-\
419645ddae86"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", "+", "2"}], ",", "l"}], ")"}], "--"}], "--"}], 
          "--"}], "--"}]}]}]}]}]}], "--"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
   3.7190513248656816`*^9}, 3.71905507379776*^9, {3.7190573980153227`*^9, 
   3.719057398719776*^9}, {3.7248608495391493`*^9, 3.724860850442931*^9}, {
   3.75214609133237*^9, 
   3.752146098912881*^9}},ExpressionUUID->"6f90978c-800c-440f-9943-\
f07f88c42806"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightSeedNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "+", "2"}], ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
   3.719051822601606*^9, 3.7190518831342916`*^9}, {3.719054928506715*^9, 
   3.7190549370438643`*^9}, {3.719055084587428*^9, 3.719055084913933*^9}, {
   3.719057190625185*^9, 3.719057191902919*^9}, 3.720250984447294*^9, {
   3.7248611942812862`*^9, 3.724861197470619*^9}, {3.752146105742885*^9, 
   3.752146122000185*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"538aeca2-3b8d-4954-bbda-43c1c13a11fa"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["I", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "-", "d2", "+", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "+", "d2", "-", "d3", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"d", "-", "d2", "-", "d3", "-", "l"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.719054937714384*^9, 3.719055085299799*^9, 3.719055282788253*^9, {
   3.719057192565641*^9, 3.7190571982473307`*^9}, 3.7190573759762907`*^9, 
   3.720120259220892*^9, 3.7202509866793537`*^9, {3.72486118974656*^9, 
   3.7248611985189867`*^9}, 3.724928927572838*^9, {3.752146106309331*^9, 
   3.752146122270706*^9}, 3.752146366233007*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"99fac6d1-923f-4ac1-a7be-34c898f96a68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightDifferentialBasisNTS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightSeedNTS", "//", "rightDNTS"}], "//", "ExpandAll"}], "//", 
     "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
  3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.719054947089155*^9, 
  3.719054989856476*^9}, {3.719055095494182*^9, 3.71905510464332*^9}, {
  3.719055267823709*^9, 3.719055269564335*^9}, {3.719055305047867*^9, 
  3.719055307609808*^9}, {3.720250988816348*^9, 3.7202509901947107`*^9}, {
  3.752146124663191*^9, 3.75214612687713*^9}, {3.752146210575901*^9, 
  3.752146212477004*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"4a0e94ca-26a0-4606-9797-4cfcc78207bf"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"2", " ", "df"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"5", "-", "d", "+", "l"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]], " ", 
  SuperscriptBox[
   OverscriptBox["I", "^"], 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "-", 
    FractionBox["l", "2"]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "-", 
    FractionBox["l", "2"]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["d", "2"], "-", "df", "+", 
    FractionBox["l", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, {3.719054951907552*^9, 3.7190549902774267`*^9}, {
   3.719055087834901*^9, 3.719055105497053*^9}, 3.7190552283731613`*^9, {
   3.7190552699556513`*^9, 3.719055308965569*^9}, {3.719057193485371*^9, 
   3.719057198817032*^9}, 3.7190573765414057`*^9, 3.720120260660646*^9, 
   3.720250990883319*^9, 3.7248612023007812`*^9, 3.724928935365643*^9, 
   3.752146130566842*^9, {3.7521461695367413`*^9, 3.75214621387284*^9}, 
   3.7521463679*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"cfafe374-8881-470e-bdea-7b7a7c03b609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rightCoefficientP2Charged", "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", "df"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "d", "-", "l"}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rightKinematicFactorNTS", " ", 
      RowBox[{"rightTensorStructuresNTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{
     "rightCoefficientP2Charged", " ", "rightDifferentialBasisNTS"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
  3.719052077764153*^9, 3.719052096601087*^9}, {3.71905529320837*^9, 
  3.719055312696712*^9}, {3.719057368968686*^9, 3.719057371485189*^9}, {
  3.720250992776802*^9, 3.720250996100101*^9}, {3.724861208884709*^9, 
  3.724861221826249*^9}, {3.752146131840248*^9, 3.752146146748892*^9}, {
  3.7521461973526278`*^9, 3.752146217277175*^9}, {3.752146373541368*^9, 
  3.7521464054404707`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"a903c00f-a6fa-412f-bd4b-5596d03c160c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.71905531325828*^9, 3.7190572017823877`*^9, 
   3.7190573775170813`*^9, 3.720120263388844*^9, 3.7202509965666227`*^9, {
   3.7248612140050573`*^9, 3.724861222457522*^9}, 3.7249289421618156`*^9, {
   3.752146143464161*^9, 3.752146217678343*^9}, {3.7521464029160433`*^9, 
   3.752146405927739*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"b787f23d-0e21-4d72-8d52-bf53b2dac47d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}], "<", 
   RowBox[{
    OverscriptBox["O", "_"], 
    OverscriptBox["\[Psi]", "_"], 
    OverscriptBox["\[Psi]", "_"]}], ">", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", "--"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7190436637045603`*^9, 3.7190436735245934`*^9}, {
   3.719044031573018*^9, 3.7190440320056562`*^9}, {3.719051321957411*^9, 
   3.7190513248656816`*^9}, 3.71905507379776*^9, {3.724860199751487*^9, 
   3.72486020015086*^9}},ExpressionUUID->"3d8429b7-69c1-42db-9c26-\
31a041cc3a78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightSeedNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n3CorrelationFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", ",", "d2", ",", "d3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"l", "+", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "1"}]}], "//", 
    "denormalizeInvariants"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.719051733996624*^9, 3.719051750866848*^9}, {
  3.719051822601606*^9, 3.7190518831342916`*^9}, {3.719054928506715*^9, 
  3.7190549370438643`*^9}, {3.719055084587428*^9, 3.719055084913933*^9}, {
  3.724860206629635*^9, 3.7248602098175373`*^9}, {3.7521464258407*^9, 
  3.7521464402428837`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"5422e23f-d204-4d9c-b3e0-976706ce7e16"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox["J", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["K", "\[HorizontalLine]"], 
     RowBox[{"{", "2", "}"}], 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]], ")"}], "2"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "d", "-", "d2", "+", "d3", "-", "l"}], 
     ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "d"}], "+", "d2", "-", "d3", "-", "l"}], ")"}]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "-", "d2", "-", "d3", "-", "l"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.71905182962307*^9, 3.719051852252616*^9}, 
   3.719051883845355*^9, 3.719051939377973*^9, 3.719051970864956*^9, 
   3.719054937714384*^9, 3.719055085299799*^9, 3.719055282788253*^9, 
   3.7190573158233232`*^9, {3.719059063393323*^9, 3.719059076881468*^9}, 
   3.719061817557728*^9, 3.720120012601832*^9, 3.724860210867444*^9, 
   3.724860373877034*^9, 3.724928971930882*^9, {3.752146426620763*^9, 
   3.752146440603413*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"70473a3b-cbc9-420c-9059-dceebf0ad176"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rightDifferentialBasisNTSb", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rightSeedNTSb", "//", "rightDNTS"}], "//", "ExpandAll"}], "//",
      "applyEFProperties"}], "//", "normalizeInvariants"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.719051946341362*^9, 3.719051960077565*^9}, {
  3.7190520051860228`*^9, 3.7190520056356297`*^9}, {3.719054947089155*^9, 
  3.719054989856476*^9}, {3.719055095494182*^9, 3.71905510464332*^9}, {
  3.719055267823709*^9, 3.719055269564335*^9}, {3.719055305047867*^9, 
  3.719055307609808*^9}, {3.7521464285044727`*^9, 3.7521464461472054`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"4bc2236a-d812-4ea9-b229-3aba491cdb4c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "+", 
    RowBox[{"2", " ", "df"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "3", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]], " ", 
  SubsuperscriptBox[
   OverscriptBox[
    OverscriptBox["K", "\[HorizontalLine]"], "^"], 
   RowBox[{"{", "2", "}"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     OverscriptBox["J", "^"], 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], 
     RowBox[{"{", "1", "}"}]], ")"}], "l"], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "-", 
    FractionBox["l", "2"]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["d", "2"], "-", 
    FractionBox["l", "2"]}]], " ", 
  SubsuperscriptBox["X", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], 
   RowBox[{
    FractionBox["d", "2"], "-", "df", "+", 
    FractionBox["l", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.7190519611622868`*^9, 3.7190519877724867`*^9}, 
   3.719052023039371*^9, {3.719054951907552*^9, 3.7190549902774267`*^9}, {
   3.719055087834901*^9, 3.719055105497053*^9}, 3.7190552283731613`*^9, {
   3.7190552699556513`*^9, 3.719055308965569*^9}, 3.719057316454524*^9, {
   3.719059063444825*^9, 3.719059076930037*^9}, 3.7190618186031322`*^9, 
   3.720120019958234*^9, 3.724860295681127*^9, 3.7248603761492853`*^9, 
   3.7248609742000027`*^9, 3.724928982100535*^9, {3.7521464358331614`*^9, 
   3.752146447712771*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"d0f21a1e-33a3-40c4-83cc-ca3c4541007e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "check", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rightCoefficientP2ChargedBar", "=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"2", " ", "df"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d", "+", "l"}], ")"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rightKinematicFactorNTSbar", " ", 
      RowBox[{"rightTensorStructuresNTSbar", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{
     "rightCoefficientP2ChargedBar", " ", "rightDifferentialBasisNTSb"}]}], "//",
     "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.719051127336935*^9, 3.71905117525172*^9}, {
   3.719052077764153*^9, 3.719052096601087*^9}, {3.71905529320837*^9, 
   3.719055312696712*^9}, {3.719057305358214*^9, 3.719057311761012*^9}, {
   3.724860379773815*^9, 3.72486038593841*^9}, 3.724860952600643*^9, {
   3.724861034827395*^9, 3.724861037362803*^9}, {3.752146413265975*^9, 
   3.752146423472108*^9}, {3.752146453940524*^9, 3.7521464711655903`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"b8814d80-6c73-4590-a4a9-9874d80def0c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7190511600140543`*^9, 3.719051163212613*^9}, 
   3.719052097174819*^9, 3.71905531325828*^9, {3.719057312528347*^9, 
   3.719057317400054*^9}, {3.719059063519294*^9, 3.719059076972168*^9}, 
   3.719061823905011*^9, 3.720120027078671*^9, 3.7248603865992317`*^9, 
   3.7248609751106663`*^9, 3.724928986237224*^9, {3.752146468962819*^9, 
   3.7521464716281347`*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"7baa861a-9c6d-487c-abfe-a99fbcc60728"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Coefficient", "Subsubsection",
 CellChangeTimes->{{3.752146017282095*^9, 
  3.752146019570746*^9}},ExpressionUUID->"6e016d48-0473-4ac7-9094-\
4fc1414ff37d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"coefficient", " ", 
   RowBox[{"dual", ":", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", "+", "2"}], ",", "l"}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.724860976590392*^9, 3.724860986316766*^9}, {
  3.752146497259392*^9, 3.752146515371345*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"bf28e8a5-82d6-48a5-b6fb-7927a09e902d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefficientBlockDual", "=", 
   RowBox[{
   "leftCoefficientP2Charged", " ", "rightCoefficientP2ChargedBar"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724860989207561*^9, 3.724861013418549*^9}, {
   3.7521464882496023`*^9, 3.752146494612175*^9}, {3.752146546465644*^9, 
   3.752146554955523*^9}, 3.7521465999944983`*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"308ff0e0-80e8-4c9a-90c3-af0df83d1ad6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"coefficient", " ", 
   RowBox[{"primal", ":", " ", 
    RowBox[{"(", 
     RowBox[{"l", ",", 
      RowBox[{"l", "+", "2"}]}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.719667226102488*^9, 3.719667229644161*^9}, 
   3.720251001788081*^9, {3.72486123517773*^9, 3.724861237023304*^9}, {
   3.752146509214026*^9, 3.752146521782189*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"c21d4699-19e9-4e05-b16a-70b8520e20a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coefficientBlockPrimal", "=", 
   RowBox[{
   "leftCoefficientP2ChargedBar", " ", "rightCoefficientP2Charged"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.719667231259428*^9, 3.719667242386032*^9}, {
   3.7196672970661163`*^9, 3.719667301309939*^9}, 3.72025100010465*^9, {
   3.724861232861849*^9, 3.72486124763616*^9}, {3.752146526683475*^9, 
   3.752146529337922*^9}, {3.752146605569821*^9, 3.752146611219081*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"47f0a841-c4a5-4c42-ace5-7614dff64431"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "overall", " ", "coefficients", " ", "are", " ", "actually", 
    " ", "the", " ", "same"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["coefficientBlockPrimal", "coefficientBlockDual"], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.724861253614974*^9, 3.724861275259363*^9}, {
  3.752146618316073*^9, 3.752146622781746*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"daad7a8d-a8aa-4b17-91ca-fd0cbf88d3f8"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.724861254895018*^9, 3.7248612592925873`*^9}, 
   3.7249290070138073`*^9, 3.752146623216991*^9, 3.752148910128759*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"8c3e8bf1-90a9-450e-9686-ed40663168fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"leftGuess", "=", 
   FractionBox[
    RowBox[{"l", "-", "lb"}], 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "df"}], "-", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d", "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "lb", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "lb"}], ")"}]}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftCoefficientP2Charged", "-", 
   RowBox[{"(", 
    RowBox[{"leftGuess", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", 
        RowBox[{"l", "+", "2"}]}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftCoefficientP2ChargedBar", "-", 
   RowBox[{"(", 
    RowBox[{"leftGuess", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "l"}], ",", 
       RowBox[{"lb", "\[Rule]", 
        RowBox[{"l", "+", "2"}]}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7521491316794567`*^9, 3.752149251301339*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"03f988ff-71ce-4781-b875-3ea2157ee0c3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.75214915721498*^9, 3.752149251915812*^9}},
 CellLabel->
  "Out[259]=",ExpressionUUID->"64daf4cd-e66e-4dfa-81f2-f9d773e83a9e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.75214915721498*^9, 3.752149251918847*^9}},
 CellLabel->
  "Out[260]=",ExpressionUUID->"9a63d064-7531-4edc-b312-1bf4931f4283"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rightGuess", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"l", "-", "lb"}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "df"}], "-", "7"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d", "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "lb", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "lb"}], ")"}]}]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightCoefficientP2Charged", "-", 
   RowBox[{"(", 
    RowBox[{"rightGuess", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", 
        RowBox[{"l", "+", "2"}]}], ",", 
       RowBox[{"lb", "\[Rule]", "l"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightCoefficientP2ChargedBar", "-", 
   RowBox[{"(", 
    RowBox[{"rightGuess", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "\[Rule]", "l"}], ",", 
       RowBox[{"lb", "\[Rule]", 
        RowBox[{"l", "+", "2"}]}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7521492691919622`*^9, 3.752149325330655*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"e90fbc32-5651-4988-8336-3c9de372941b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.75214929917281*^9, 3.752149325563509*^9}},
 CellLabel->
  "Out[271]=",ExpressionUUID->"8dc544e9-b30a-4062-a04b-63bd2e0e315a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.75214929917281*^9, 3.752149325565732*^9}},
 CellLabel->
  "Out[272]=",ExpressionUUID->"f27ac0e7-0a7c-40af-8f3b-aa8d7a0e1a91"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 3, 39, "Input",ExpressionUUID->"d55402ce-6483-4536-9179-2cfb1605f662"],
Cell[759, 25, 244, 4, 39, "Input",ExpressionUUID->"bfddc9f6-5b63-4ebf-8817-4044b8ec4a5b"],
Cell[1006, 31, 668, 13, 39, "Input",ExpressionUUID->"d4b56d02-dafb-4867-a54b-2c6df6d266ad"],
Cell[CellGroupData[{
Cell[1699, 48, 813, 22, 87, "Chapter",ExpressionUUID->"99fb2f61-0ecf-44f6-a4d1-9d35dae4626a"],
Cell[CellGroupData[{
Cell[2537, 74, 222, 4, 80, "Subchapter",ExpressionUUID->"a1567c9b-452d-4b8a-b161-53147f5fe676"],
Cell[CellGroupData[{
Cell[2784, 82, 174, 3, 68, "Subsection",ExpressionUUID->"f428afbe-89fc-41c4-88c5-69dba979f9b5"],
Cell[CellGroupData[{
Cell[2983, 89, 422, 11, 89, "Subsubsection",ExpressionUUID->"4db64b48-f737-4f17-8462-b5654c867830"],
Cell[CellGroupData[{
Cell[3430, 104, 670, 18, 60, "Input",ExpressionUUID->"2cf47a25-4624-485b-b8e2-d54551ce21f0"],
Cell[4103, 124, 1330, 36, 109, "Output",ExpressionUUID->"56f6eb53-72a5-4fc4-8beb-9d43061bc754"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5470, 165, 565, 15, 60, "Input",ExpressionUUID->"91cb6340-941f-4da5-bf95-397398a937b8"],
Cell[6038, 182, 1496, 41, 109, "Output",ExpressionUUID->"e0d99649-4123-4b23-9eab-f9d2b915641c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7571, 228, 905, 22, 107, "Input",ExpressionUUID->"539779ad-a768-4649-b0b7-7e371389c06b"],
Cell[8479, 252, 2272, 67, 109, "Output",ExpressionUUID->"ecdb5eaa-1f68-4fb4-b98f-8436615f9c38"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10800, 325, 425, 11, 71, "Subsubsection",ExpressionUUID->"d9659cc7-3aa8-4994-b7dc-90e58816c48f"],
Cell[CellGroupData[{
Cell[11250, 340, 798, 20, 353, "Input",ExpressionUUID->"77cfa094-996e-45b4-8010-164eaa3be148"],
Cell[12051, 362, 1361, 36, 109, "Output",ExpressionUUID->"25ad1e20-0641-4b07-90e3-74720afb0722"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13449, 403, 868, 21, 379, "Input",ExpressionUUID->"aaa9f4a2-0767-464e-8d9f-b6c779d86960"],
Cell[14320, 426, 1836, 50, 109, "Output",ExpressionUUID->"ca1f3b2a-3c10-4c8d-b1bb-e3b6ac5f3ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16193, 481, 1008, 23, 634, "Input",ExpressionUUID->"93db2019-ce47-4b4d-b360-b5d1566138b4"],
Cell[17204, 506, 2489, 75, 109, "Output",ExpressionUUID->"0fc5b95a-aea6-4414-a28d-f5328d06a56e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19742, 587, 474, 12, 71, "Subsubsection",ExpressionUUID->"5ad9f17c-bfa3-495f-8778-55919825f1c8"],
Cell[CellGroupData[{
Cell[20241, 603, 819, 20, 353, "Input",ExpressionUUID->"24c13b46-b9e7-464b-9718-7a445f8e7484"],
Cell[21063, 625, 1415, 37, 109, "Output",ExpressionUUID->"6505b1ed-f78b-4a07-829b-3033c175cc46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22515, 667, 1022, 26, 634, "Input",ExpressionUUID->"9b7ae38f-f656-426d-b01f-80554afef4b8"],
Cell[23540, 695, 1679, 44, 109, "Output",ExpressionUUID->"18cf35b2-daa2-45bd-829d-85cdce60b8c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25256, 744, 1010, 23, 634, "Input",ExpressionUUID->"2962a229-e47c-4f10-8896-02851b1b2318"],
Cell[26269, 769, 2308, 68, 109, "Output",ExpressionUUID->"c89bf93d-4789-48d0-8bc1-a7e860866e13"]
}, Open  ]],
Cell[28592, 840, 600, 12, 353, "Input",ExpressionUUID->"093d72b8-f82f-47c5-89fd-5d43bdec22f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[29229, 857, 228, 4, 71, "Subsubsection",ExpressionUUID->"e02789df-5ccb-4126-9fe5-43ba68d69d95"],
Cell[CellGroupData[{
Cell[29482, 865, 1808, 46, 921, "Input",ExpressionUUID->"47f91685-084c-4595-ac99-326ae155a903"],
Cell[31293, 913, 633, 12, 109, "Output",ExpressionUUID->"eebeea27-fed2-40d3-83fc-d2dc98fee606"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31963, 930, 1349, 37, 921, "Input",ExpressionUUID->"dbf617b2-4c51-4451-b5ef-0fb2a2190210"],
Cell[33315, 969, 550, 16, 109, "Output",ExpressionUUID->"72d44e75-2151-48aa-8517-eb812fe105d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33902, 990, 1925, 50, 1093, "Input",ExpressionUUID->"1fc39d26-3fa6-40f5-97dd-55f70c4a7223"],
Cell[35830, 1042, 599, 11, 109, "Output",ExpressionUUID->"ee0be03a-d76e-4989-95e8-70a73580e0d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36466, 1058, 1269, 35, 1093, "Input",ExpressionUUID->"20ebaadc-2010-451a-b4da-0ef1b38674a7"],
Cell[37738, 1095, 550, 16, 109, "Output",ExpressionUUID->"7a197d5f-b173-48e5-82f3-40d1e13bdfd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38325, 1116, 1404, 35, 753, "Input",ExpressionUUID->"2b16b15d-da46-4127-88d8-25363a3825e7"],
Cell[39732, 1153, 313, 4, 109, "Output",ExpressionUUID->"6a601c58-a7fd-4f4e-a0a2-c9252e9f495d"],
Cell[40048, 1159, 315, 4, 109, "Output",ExpressionUUID->"e8be8b61-4fb4-41a2-a4f0-0c91fdb38ede"],
Cell[40366, 1165, 315, 4, 109, "Output",ExpressionUUID->"ac3271e3-7aa7-4c88-9727-f7b2c03da6da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[40730, 1175, 169, 3, 71, "Subsubsection",ExpressionUUID->"aa72f7b8-c102-4be4-973e-63c1ed47a274"],
Cell[CellGroupData[{
Cell[40924, 1182, 1734, 42, 746, "Input",ExpressionUUID->"54c729bd-05a5-4a6e-9931-86583bf61b3c"],
Cell[42661, 1226, 636, 17, 109, "Output",ExpressionUUID->"5c226094-ec8f-4b91-b252-bf3fafbcf608"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[43358, 1250, 270, 4, 47, "Subsection",ExpressionUUID->"cb0dff69-976e-4b8c-b5c7-10c485f2adee"],
Cell[CellGroupData[{
Cell[43653, 1258, 325, 10, 57, "Subsubsection",ExpressionUUID->"ac2a4a73-ac74-4eb0-82ef-1f4b843f4497"],
Cell[43981, 1270, 574, 18, 39, "Input",ExpressionUUID->"8ca084df-bcfa-442e-a959-329226d376b0"],
Cell[44558, 1290, 1014, 30, 63, "Input",ExpressionUUID->"947bceda-69b0-4530-a661-92472b4bcad9"],
Cell[45575, 1322, 1136, 32, 63, "Input",ExpressionUUID->"690fd4c0-eee7-42c8-b27a-f30fd4e3e179"],
Cell[CellGroupData[{
Cell[46736, 1358, 929, 23, 41, "Input",ExpressionUUID->"1475da5a-f6ee-4aaa-b337-724d14a367f2"],
Cell[47668, 1383, 1320, 38, 66, "Output",ExpressionUUID->"58774e9d-b7ba-40b1-80a1-b20c50532619"]
}, Open  ]],
Cell[49003, 1424, 243, 4, 39, "Input",ExpressionUUID->"3711b730-39c6-49fb-a564-591b1522e38c"],
Cell[49249, 1430, 827, 19, 39, "Input",ExpressionUUID->"d469ea3a-9c60-4f51-a666-a7dfc383fa86"],
Cell[CellGroupData[{
Cell[50101, 1453, 717, 16, 64, "Input",ExpressionUUID->"43d243ff-7d9c-43d4-95c7-37908ac3f94f"],
Cell[50821, 1471, 1245, 37, 76, "Output",ExpressionUUID->"c2d71797-508b-4173-a807-54569d0d5ca9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52103, 1513, 466, 10, 69, "Input",ExpressionUUID->"6e132182-02c9-4060-a4a7-27958f29b52b"],
Cell[52572, 1525, 360, 6, 44, "Output",ExpressionUUID->"715c3cd8-2fd8-4fdc-b771-2b143560e4b3"]
}, Open  ]],
Cell[52947, 1534, 228, 4, 39, "Input",ExpressionUUID->"8f90b032-b48a-42ce-8a1f-1f89ccee4b2e"],
Cell[CellGroupData[{
Cell[53200, 1542, 674, 16, 67, "Input",ExpressionUUID->"df0d4418-6ecb-4d0d-80bd-47cae1cf39e0"],
Cell[53877, 1560, 223, 3, 44, "Output",ExpressionUUID->"84add8a9-f8d2-44fb-97e0-a64762904696"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54149, 1569, 302, 10, 46, "Subsubsection",ExpressionUUID->"119c9c0e-95ef-414c-b10f-ab0ac3164e9a"],
Cell[54454, 1581, 624, 19, 39, "Input",ExpressionUUID->"e5c1a115-e61d-4705-af9f-59653e70b425"],
Cell[55081, 1602, 1270, 34, 63, "Input",ExpressionUUID->"73e1db93-748f-4d7b-b608-6716874e056a"],
Cell[56354, 1638, 1411, 36, 63, "Input",ExpressionUUID->"b8ec552d-7363-4cd9-8248-92536d244716"],
Cell[CellGroupData[{
Cell[57790, 1678, 884, 23, 41, "Input",ExpressionUUID->"c5dbf77f-d3bc-4f51-b052-7c85d17977e7"],
Cell[58677, 1703, 1232, 35, 66, "Output",ExpressionUUID->"ce8c7dcc-98c3-4b2b-87ce-5a72be098751"]
}, Open  ]],
Cell[59924, 1741, 1297, 32, 99, "Input",ExpressionUUID->"3bfcaf4b-b38a-45d1-b51d-ce7ec5df5641"],
Cell[CellGroupData[{
Cell[61246, 1777, 1198, 26, 67, "Input",ExpressionUUID->"5bea64a2-f9b0-4f81-a30a-b739c22c48fd"],
Cell[62447, 1805, 1784, 52, 81, "Output",ExpressionUUID->"81cd408d-d762-4ae6-a12e-07e9e8f7c426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64268, 1862, 648, 12, 69, "Input",ExpressionUUID->"adc49ad2-0f4b-4e02-bb1d-1ebcf647c4e0"],
Cell[64919, 1876, 441, 7, 44, "Output",ExpressionUUID->"41940104-0aca-40c7-a2b8-f9db092ec55e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65397, 1888, 682, 17, 70, "Input",ExpressionUUID->"75cbf680-30ed-451f-9e44-3a7828543323"],
Cell[66082, 1907, 471, 11, 44, "Output",ExpressionUUID->"83aa40ca-c5e1-4ae2-a41c-521bd24eac65"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[66602, 1924, 326, 10, 46, "Subsubsection",ExpressionUUID->"c6475b1f-9f7b-42ee-954d-dff4bdce55df"],
Cell[66931, 1936, 624, 19, 39, "Input",ExpressionUUID->"cb8f6101-ba19-4dee-affe-747b769a8624"],
Cell[67558, 1957, 2387, 67, 119, "Input",ExpressionUUID->"3181722e-1924-45b0-b9e2-3cd8b7c36975"],
Cell[CellGroupData[{
Cell[69970, 2028, 884, 23, 41, "Input",ExpressionUUID->"7aaef4ff-1a61-4730-b186-ba6f873c5be5"],
Cell[70857, 2053, 1305, 36, 66, "Output",ExpressionUUID->"d5c7f1d5-2682-45d3-9c00-eba19fbc76e1"]
}, Open  ]],
Cell[72177, 2092, 1460, 35, 98, "Input",ExpressionUUID->"81fe32c0-4ccf-41b0-bc3c-20d60e21cb2b"],
Cell[CellGroupData[{
Cell[73662, 2131, 1403, 30, 100, "Input",ExpressionUUID->"5620c379-6239-4be2-878d-77b2622d7305"],
Cell[75068, 2163, 1543, 41, 76, "Output",ExpressionUUID->"62c2dc5d-99b9-4172-ba22-e54ad5b6e1a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76648, 2209, 644, 12, 69, "Input",ExpressionUUID->"2dc8c7b0-ea73-450f-9a59-6e550c6f42e6"],
Cell[77295, 2223, 513, 8, 44, "Output",ExpressionUUID->"92606ee0-23da-4111-b01e-428a4ae97daa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77845, 2236, 582, 12, 69, "Input",ExpressionUUID->"03ab2ef3-de2a-43cb-a4a7-88961d7edcf2"],
Cell[78430, 2250, 493, 11, 44, "Output",ExpressionUUID->"ce0346cb-c752-4f0f-b7ee-511c1e5d694e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[78996, 2269, 222, 4, 59, "Subchapter",ExpressionUUID->"87d408bb-1368-4889-bf52-54202b0a78bf"],
Cell[CellGroupData[{
Cell[79243, 2277, 174, 3, 68, "Subsection",ExpressionUUID->"d4ccd89a-444c-454a-9fc4-1135573266f1"],
Cell[CellGroupData[{
Cell[79442, 2284, 422, 11, 89, "Subsubsection",ExpressionUUID->"098c1292-a01e-48cf-adfc-0f43603af188"],
Cell[79867, 2297, 511, 15, 226, "Input",ExpressionUUID->"52bc189d-9463-4d34-bd8f-20307172b21c"],
Cell[CellGroupData[{
Cell[80403, 2316, 753, 20, 226, "Input",ExpressionUUID->"ef3910dd-dc06-460a-be15-c13b578682fb"],
Cell[81159, 2338, 1253, 34, 109, "Output",ExpressionUUID->"2bf99593-d758-478a-8d45-414562036317"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82449, 2377, 631, 16, 226, "Input",ExpressionUUID->"4926e4bc-a7c6-45ff-94fe-5c2f34c2295a"],
Cell[83083, 2395, 1113, 27, 109, "Output",ExpressionUUID->"6af486f7-eee6-49f2-b017-1690925d1a58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84233, 2427, 553, 9, 226, "Input",ExpressionUUID->"23fb81ee-7ace-48de-ad46-20bab51ce9ca"],
Cell[84789, 2438, 1715, 49, 109, "Output",ExpressionUUID->"a40ca912-2b7e-4aca-ad8e-89756a2a4760"]
}, Open  ]],
Cell[86519, 2490, 563, 16, 243, "Input",ExpressionUUID->"c1c2563a-152e-4a26-ab77-eea10617d15f"],
Cell[CellGroupData[{
Cell[87107, 2510, 930, 22, 226, "Input",ExpressionUUID->"e172d898-7547-4029-9ff4-0797ca67151d"],
Cell[88040, 2534, 1329, 35, 109, "Output",ExpressionUUID->"472e38e4-26c3-4ccc-b987-5b697a086213"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89406, 2574, 808, 17, 226, "Input",ExpressionUUID->"7d0cb2a4-ed8b-4623-bb54-b1c04baf082e"],
Cell[90217, 2593, 1233, 29, 109, "Output",ExpressionUUID->"ee1fd367-3880-4927-b902-178666e90239"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91487, 2627, 764, 12, 226, "Input",ExpressionUUID->"85eb3ad1-094f-408c-9809-2a9a80295da0"],
Cell[92254, 2641, 1810, 51, 109, "Output",ExpressionUUID->"81162f27-5e2f-47cf-937e-6dcc6919ad81"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94113, 2698, 423, 11, 71, "Subsubsection",ExpressionUUID->"41d2fa0c-ca63-4e25-aefd-0da138e2ee61"],
Cell[94539, 2711, 669, 17, 353, "Input",ExpressionUUID->"207b045a-b84d-469f-bac5-f7ddda431f07"],
Cell[CellGroupData[{
Cell[95233, 2732, 975, 23, 353, "Input",ExpressionUUID->"fa2bfdba-06df-4ab3-8ba6-27b876448576"],
Cell[96211, 2757, 1373, 35, 109, "Output",ExpressionUUID->"6e27e15f-51d7-4b12-812a-4797ab1e8d7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97621, 2797, 997, 23, 379, "Input",ExpressionUUID->"52ffae1f-1936-4665-b013-aa9628f3127c"],
Cell[98621, 2822, 1363, 33, 109, "Output",ExpressionUUID->"57fccee5-ee1f-4f36-940e-610ad8d40751"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100021, 2860, 837, 13, 353, "Input",ExpressionUUID->"815023bd-9e3d-4816-ad76-46f8ba5d82a0"],
Cell[100861, 2875, 1914, 54, 109, "Output",ExpressionUUID->"9eb10e41-7495-48a1-9514-4215f3bf3b3e"]
}, Open  ]],
Cell[102790, 2932, 643, 17, 379, "Input",ExpressionUUID->"95346159-20b5-4b93-856c-c5de455784ef"],
Cell[CellGroupData[{
Cell[103458, 2953, 951, 22, 353, "Input",ExpressionUUID->"fe7456a2-1efe-49f2-8bf0-2818774b469a"],
Cell[104412, 2977, 1395, 36, 109, "Output",ExpressionUUID->"f3e38494-2b52-41eb-a3ad-7fe30ff003fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105844, 3018, 924, 22, 379, "Input",ExpressionUUID->"7a56686e-128a-4a9c-8cbc-3d496d7519b6"],
Cell[106771, 3042, 1408, 34, 109, "Output",ExpressionUUID->"a3e3bf95-0e04-46a4-86ac-4964c1b86dd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108216, 3081, 867, 13, 353, "Input",ExpressionUUID->"cc5eb896-dddf-4f33-bf62-864bcc7a580b"],
Cell[109086, 3096, 1983, 56, 109, "Output",ExpressionUUID->"c8a0461f-ca67-4a75-b2b2-013c41a5eb1a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[111118, 3158, 525, 13, 71, "Subsubsection",ExpressionUUID->"30894915-0ce0-41fb-90d8-7e7e29acf5c2"],
Cell[111646, 3173, 716, 18, 60, "Input",ExpressionUUID->"4c9f0b93-e267-4d3a-ba0c-a6d9bf4aa693"],
Cell[CellGroupData[{
Cell[112387, 3195, 1019, 23, 60, "Input",ExpressionUUID->"ab2c25b4-0bf7-493d-bdf0-9a1fca9c8ede"],
Cell[113409, 3220, 1373, 35, 98, "Output",ExpressionUUID->"03ad06a7-a702-4e81-a100-e091a9bd0257"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114819, 3260, 845, 18, 60, "Input",ExpressionUUID->"7ecfb2c2-a558-45ae-90fa-c4cfcae7aedb"],
Cell[115667, 3280, 1207, 28, 85, "Output",ExpressionUUID->"4a6a9b93-5a6b-4eb1-a741-ed298b6edd63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116911, 3313, 883, 13, 60, "Input",ExpressionUUID->"d4f5969f-d5d3-443f-940a-c7b49aa0fb20"],
Cell[117797, 3328, 1788, 50, 100, "Output",ExpressionUUID->"295bc71b-e411-424e-a2e3-3103e59cf064"]
}, Open  ]],
Cell[119600, 3381, 692, 18, 64, "Input",ExpressionUUID->"0dcb9c3c-3c92-444d-bf7a-0d74edf12ae7"],
Cell[CellGroupData[{
Cell[120317, 3403, 949, 22, 60, "Input",ExpressionUUID->"c2cb51c7-f73b-460e-b0d2-01bec8a0b456"],
Cell[121269, 3427, 1372, 35, 98, "Output",ExpressionUUID->"c608a751-530e-4ef9-b5a2-6bd1f310a13a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122678, 3467, 804, 17, 60, "Input",ExpressionUUID->"ad6ce6e2-8f21-49c9-941c-9186955e7d10"],
Cell[123485, 3486, 1226, 29, 101, "Output",ExpressionUUID->"48e19f3d-ed54-4e16-a68e-0212bf6a7e84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124748, 3520, 866, 13, 60, "Input",ExpressionUUID->"530b14fa-ee28-4374-9cd6-b7aab746f299"],
Cell[125617, 3535, 1810, 51, 100, "Output",ExpressionUUID->"c6200b1e-0bcc-4d0e-ac70-2c5062e6b547"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[127476, 3592, 228, 4, 71, "Subsubsection",ExpressionUUID->"3b81cdf5-e7fe-4f3d-9ace-de2f54e45f2e"],
Cell[CellGroupData[{
Cell[127729, 3600, 1530, 41, 925, "Input",ExpressionUUID->"ba290b9d-28c9-46cb-b59d-53dd3c7bf1c2"],
Cell[129262, 3643, 375, 7, 109, "Output",ExpressionUUID->"c74fb518-17bb-4aba-8713-89b5af6ca7ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129674, 3655, 1296, 37, 925, "Input",ExpressionUUID->"73849163-4e71-4c7a-8d9c-bf09c79dcd05"],
Cell[130973, 3694, 364, 9, 109, "Output",ExpressionUUID->"fa134b51-1717-44b9-9a6a-d547b0f2618d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131374, 3708, 1392, 39, 925, "Input",ExpressionUUID->"fe306a56-b142-4533-ba9b-2d9e62b0a0f9"],
Cell[132769, 3749, 307, 7, 109, "Output",ExpressionUUID->"a770cbc1-3201-41fe-a089-b155749328ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133113, 3761, 1326, 38, 925, "Input",ExpressionUUID->"b73dc418-7737-4c1c-a161-7d6dbc5cd4b6"],
Cell[134442, 3801, 370, 10, 109, "Output",ExpressionUUID->"5212a3c4-c880-4aea-bf61-06c677d740a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134849, 3816, 1696, 47, 1445, "Input",ExpressionUUID->"1c09ff81-a3ff-4ac8-8e50-f1636f599508"],
Cell[136548, 3865, 302, 7, 109, "Output",ExpressionUUID->"3dbac886-45fb-43d2-967d-0f123fff154c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136887, 3877, 1269, 37, 1445, "Input",ExpressionUUID->"23a3d5d0-a711-4047-b1cc-c0a5fab1626a"],
Cell[138159, 3916, 370, 10, 109, "Output",ExpressionUUID->"52e1a62e-1990-48c9-88fc-2de1057fbe33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138566, 3931, 1583, 45, 1445, "Input",ExpressionUUID->"fc9c2451-e017-4425-9dbe-3e1bc09d803a"],
Cell[140152, 3978, 301, 7, 109, "Output",ExpressionUUID->"2f5e3096-8588-4b36-8ddc-0d737917a97c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140490, 3990, 1246, 36, 1445, "Input",ExpressionUUID->"20c21791-c3c7-4f20-8271-0dec21dfd8c2"],
Cell[141739, 4028, 394, 11, 109, "Output",ExpressionUUID->"6eeb6389-66af-40d5-94c3-d199688a0ed3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142170, 4044, 1909, 50, 1176, "Input",ExpressionUUID->"6c114ef3-a098-450b-be12-8ba6273b7a19"],
Cell[144082, 4096, 1566, 50, 109, "Output",ExpressionUUID->"618c6e37-fbaa-46c8-93eb-0480a5e3ca62"],
Cell[145651, 4148, 1667, 54, 109, "Output",ExpressionUUID->"65618329-9e93-4fcb-8009-aafe8ddd0904"],
Cell[147321, 4204, 1589, 51, 109, "Output",ExpressionUUID->"7f72fb7b-e058-4169-bf0f-551daafe6615"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148947, 4260, 2006, 50, 1176, "Input",ExpressionUUID->"55f1240a-63ba-4084-8376-0fe78b8f1734"],
Cell[150956, 4312, 1659, 53, 109, "Output",ExpressionUUID->"9575a3ce-fa8a-4150-89f4-a498d4382f1b"],
Cell[152618, 4367, 1714, 55, 109, "Output",ExpressionUUID->"cfcb7f73-e342-4a96-b25d-b1e4aed4e659"],
Cell[154335, 4424, 1635, 52, 109, "Output",ExpressionUUID->"e7f5a512-def1-4a94-aec9-ab36211707de"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156019, 4482, 169, 3, 71, "Subsubsection",ExpressionUUID->"73be8647-ec31-4af0-98c1-03c8cccd1378"],
Cell[CellGroupData[{
Cell[156213, 4489, 1833, 46, 921, "Input",ExpressionUUID->"53028267-d4ba-42c4-902c-55216a3f8bed"],
Cell[158049, 4537, 450, 12, 109, "Output",ExpressionUUID->"5317f7f2-67b6-48b8-aaf0-473a9c35bda5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158536, 4554, 1869, 45, 921, "Input",ExpressionUUID->"2f25ed66-e835-4b4e-be6f-2b47e633c2ec"],
Cell[160408, 4601, 448, 12, 109, "Output",ExpressionUUID->"add19100-4e55-4716-a412-c55dc532d8ab"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[160917, 4620, 270, 4, 47, "Subsection",ExpressionUUID->"7609963a-6f59-423b-85bd-42afcd7faf49"],
Cell[161190, 4626, 1292, 37, 63, "Input",ExpressionUUID->"24d4c048-f353-4d07-932a-d70d9063b120"],
Cell[162485, 4665, 1651, 44, 63, "Input",ExpressionUUID->"33018a72-d560-45f0-82d7-d7ff5eba43f2"],
Cell[164139, 4711, 1182, 37, 63, "Input",ExpressionUUID->"83682f43-ec0e-4936-aa45-efe9f970b62a"],
Cell[CellGroupData[{
Cell[165346, 4752, 346, 10, 57, "Subsubsection",ExpressionUUID->"6deca4fa-0db0-4dc8-ba4f-d15784f44993"],
Cell[165695, 4764, 614, 19, 39, "Input",ExpressionUUID->"ffbf9825-ba0a-4d3d-9e28-ecc953d4082c"],
Cell[CellGroupData[{
Cell[166334, 4787, 1018, 27, 39, "Input",ExpressionUUID->"6054bf36-bc4e-44e1-b061-6fc2fa985b48"],
Cell[167355, 4816, 1771, 51, 66, "Output",ExpressionUUID->"f516eb37-32c8-4414-b957-32138ddb4dc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169163, 4872, 561, 11, 39, "Input",ExpressionUUID->"2f2c19a1-4fb1-427b-8b90-50a75c0b3151"],
Cell[169727, 4885, 1656, 50, 64, "Output",ExpressionUUID->"05b37304-f250-40f9-87a7-20b28468fac4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171420, 4940, 655, 14, 69, "Input",ExpressionUUID->"7315607d-f0e4-4e6b-9fb8-067a13b5b96c"],
Cell[172078, 4956, 465, 7, 44, "Output",ExpressionUUID->"fade3fb1-2e57-4e2e-9a6d-3c85ac5361b6"]
}, Open  ]],
Cell[172558, 4966, 613, 19, 39, "Input",ExpressionUUID->"58eaae8f-277b-45fd-aea7-9f8d5feab840"],
Cell[CellGroupData[{
Cell[173196, 4989, 1090, 27, 39, "Input",ExpressionUUID->"ff5a26ea-a32d-45c9-a2cd-b84855b9341b"],
Cell[174289, 5018, 1641, 46, 66, "Output",ExpressionUUID->"352ae538-bf3c-451b-89e0-f2a6fe68e29d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175967, 5069, 563, 11, 39, "Input",ExpressionUUID->"e50f7eeb-8687-4d02-8683-5e030c3a16a2"],
Cell[176533, 5082, 1647, 51, 64, "Output",ExpressionUUID->"2fb47f0d-fa47-44de-855c-98e2e8fbd08f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178217, 5138, 656, 14, 69, "Input",ExpressionUUID->"d5631b63-8baa-40d9-a652-e805e8a4923c"],
Cell[178876, 5154, 394, 6, 44, "Output",ExpressionUUID->"9e231982-c1e2-4e6f-ada5-839c8c0626b0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[179319, 5166, 302, 10, 46, "Subsubsection",ExpressionUUID->"93d76edd-7840-4b38-a596-98faa12af52e"],
Cell[179624, 5178, 777, 21, 39, "Input",ExpressionUUID->"ef3aa034-dec2-4001-938a-019ed173efaf"],
Cell[CellGroupData[{
Cell[180426, 5203, 1180, 28, 39, "Input",ExpressionUUID->"75654a9c-3dee-42ec-8e45-3d760d9001df"],
Cell[181609, 5233, 1615, 45, 66, "Output",ExpressionUUID->"6af164c4-ea43-4a54-8262-14050e02b3db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183261, 5283, 775, 16, 39, "Input",ExpressionUUID->"436ba332-0977-4c70-a4ad-8148fa058f69"],
Cell[184039, 5301, 1784, 52, 66, "Output",ExpressionUUID->"69bd55db-aae0-4724-b0cc-cad73abbd855"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185860, 5358, 829, 18, 69, "Input",ExpressionUUID->"d2714735-ee42-4456-bb7d-3cbec5e95179"],
Cell[186692, 5378, 474, 7, 44, "Output",ExpressionUUID->"d23331e2-63a4-4ef5-97a4-ca817930ecee"]
}, Open  ]],
Cell[187181, 5388, 717, 21, 39, "Input",ExpressionUUID->"459fe318-822d-42d6-8337-1cf5e63398ba"],
Cell[CellGroupData[{
Cell[187923, 5413, 1059, 27, 39, "Input",ExpressionUUID->"9370f562-0e3d-40d5-a0cc-36784f27acd3"],
Cell[188985, 5442, 1801, 50, 66, "Output",ExpressionUUID->"cf1b348f-1631-44f3-aa2b-e9413d315ed9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190823, 5497, 726, 15, 39, "Input",ExpressionUUID->"c09a8a20-a2eb-463c-b848-dd9f348545d6"],
Cell[191552, 5514, 2056, 58, 64, "Output",ExpressionUUID->"af434224-d09b-4d63-bbee-47b50e1c0409"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193645, 5577, 987, 20, 69, "Input",ExpressionUUID->"40454f7a-a238-419a-b4b8-bd98c713d5ff"],
Cell[194635, 5599, 589, 9, 44, "Output",ExpressionUUID->"31782879-e692-43a7-8485-28b78048ea5a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[195273, 5614, 324, 10, 46, "Subsubsection",ExpressionUUID->"dafcdd1c-e19e-48fb-8393-ba521a3d32c6"],
Cell[195600, 5626, 710, 20, 39, "Input",ExpressionUUID->"327bb298-4448-4e2f-8b75-9b6ee7daad4e"],
Cell[CellGroupData[{
Cell[196335, 5650, 1182, 28, 39, "Input",ExpressionUUID->"664fc93a-f4f6-454d-bb8c-66ced7bacaf7"],
Cell[197520, 5680, 1639, 46, 66, "Output",ExpressionUUID->"f2eccbde-9013-4852-b8c1-93ca1526eb8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199196, 5731, 854, 17, 39, "Input",ExpressionUUID->"0116ee4f-4be6-4126-8d67-f54f9a467563"],
Cell[200053, 5750, 1836, 52, 66, "Output",ExpressionUUID->"ef5f40ed-67e5-47a5-9f4a-7f52fac942f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201926, 5807, 1109, 24, 70, "Input",ExpressionUUID->"f864f02f-2080-4cb7-87b2-c03c2986b725"],
Cell[203038, 5833, 446, 7, 44, "Output",ExpressionUUID->"a288faca-1ad0-473e-ba32-abd1493d698c"]
}, Open  ]],
Cell[203499, 5843, 656, 19, 39, "Input",ExpressionUUID->"cd92b13c-70d7-4b5e-a1f4-725c4f72ba4c"],
Cell[CellGroupData[{
Cell[204180, 5866, 1060, 27, 39, "Input",ExpressionUUID->"49830cd9-b84a-4888-b4ff-0b3c65ef0b89"],
Cell[205243, 5895, 1775, 50, 66, "Output",ExpressionUUID->"0bce38cd-5a40-4e2f-9102-439a668c2488"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207055, 5950, 725, 15, 39, "Input",ExpressionUUID->"825de349-5bad-4426-aa87-4f4eca9a61a6"],
Cell[207783, 5967, 2006, 57, 64, "Output",ExpressionUUID->"ac5bed05-4bae-4849-b66d-672a38245fad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209826, 6029, 1209, 26, 70, "Input",ExpressionUUID->"c9ae8f2c-88f7-4ec0-b857-d2ff71d49211"],
Cell[211038, 6057, 590, 9, 44, "Output",ExpressionUUID->"6a56ab36-adcd-46c3-8761-bf09a3d82c0e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211713, 6075, 572, 15, 87, "Chapter",ExpressionUUID->"8b5e0139-0218-438c-9449-1ef218c7bcbb"],
Cell[CellGroupData[{
Cell[212310, 6094, 222, 4, 80, "Subchapter",ExpressionUUID->"2d4798d9-cc18-450d-9c66-f993c959b009"],
Cell[CellGroupData[{
Cell[212557, 6102, 174, 3, 68, "Subsection",ExpressionUUID->"85c5b00a-8003-4d2d-9466-f2c02040357d"],
Cell[CellGroupData[{
Cell[212756, 6109, 223, 4, 57, "Subsubsection",ExpressionUUID->"70390e32-0159-40ca-93bf-0c00cb7d06ed"],
Cell[CellGroupData[{
Cell[213004, 6117, 801, 20, 39, "Input",ExpressionUUID->"5d630218-507a-4ee0-8646-2862def971e6"],
Cell[213808, 6139, 1527, 38, 63, "Output",ExpressionUUID->"1a3ca8c5-baf4-40e0-8e36-a92644c6cff4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215372, 6182, 1210, 29, 69, "Input",ExpressionUUID->"c6cc204e-8af0-446a-9644-f30fa7f7253e"],
Cell[216585, 6213, 976, 17, 52, "Output",ExpressionUUID->"15f92087-6533-434d-bce0-98180ec6967d"],
Cell[217564, 6232, 1924, 51, 55, "Output",ExpressionUUID->"f5869c06-9183-4cce-b7c3-8dacbefcc286"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219525, 6288, 1360, 25, 69, "Input",ExpressionUUID->"b7e25146-da99-434e-94b9-7e2a6bd89815"],
Cell[220888, 6315, 1578, 37, 64, "Output",ExpressionUUID->"b194fad4-68c9-4b1a-a13b-d2322f090776"],
Cell[222469, 6354, 2772, 78, 66, "Output",ExpressionUUID->"a1c76f6d-5850-475b-84bf-1dd76d339cf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225278, 6437, 584, 13, 70, "Input",ExpressionUUID->"0ff6de17-164a-4fc0-bea3-ce3fb2b11dd9"],
Cell[225865, 6452, 900, 28, 64, "Output",ExpressionUUID->"0108b052-4912-489c-9016-562449c87983"],
Cell[226768, 6482, 1864, 63, 66, "Output",ExpressionUUID->"8a1ae78d-eb60-4e47-bd9f-85b286b344b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228669, 6550, 1252, 30, 130, "Input",ExpressionUUID->"9361c007-fa4b-4159-a4c0-cf680c1ceb44"],
Cell[229924, 6582, 510, 7, 44, "Output",ExpressionUUID->"ce7ed06f-6d07-4704-b4d2-b582dfd77fcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230471, 6594, 1313, 30, 130, "Input",ExpressionUUID->"85b1f84e-8521-4c16-add6-bdfbef4ace35"],
Cell[231787, 6626, 512, 7, 44, "Output",ExpressionUUID->"61e22f66-c790-49a2-8ce7-abff01303c2f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[232348, 6639, 506, 15, 46, "Subsubsection",ExpressionUUID->"3935df38-7459-422c-a84d-e556685272d7"],
Cell[CellGroupData[{
Cell[232879, 6658, 849, 20, 39, "Input",ExpressionUUID->"a94fc192-9cf2-4602-a83a-449466c5a0d1"],
Cell[233731, 6680, 1455, 37, 63, "Output",ExpressionUUID->"9d06ab6f-da03-4cf8-aebf-e2225c7c0cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235223, 6722, 1353, 32, 70, "Input",ExpressionUUID->"79b95f05-a6a1-4092-84a3-ef0f5af1d606"],
Cell[236579, 6756, 990, 18, 62, "Output",ExpressionUUID->"7a75398b-e13a-4c14-bc66-27c94bc16c8b"],
Cell[237572, 6776, 2153, 59, 65, "Output",ExpressionUUID->"db636fd0-0b51-4972-9727-1a50670c0043"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239762, 6840, 1339, 25, 69, "Input",ExpressionUUID->"68be1417-6f78-425c-8f9e-37dfa7334f4d"],
Cell[241104, 6867, 1520, 37, 64, "Output",ExpressionUUID->"1fec2b82-0620-4860-a112-c68717ced4e4"],
Cell[242627, 6906, 2939, 85, 76, "Output",ExpressionUUID->"eeefae42-ed5a-453b-956b-d4b50ec06cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245603, 6996, 595, 13, 70, "Input",ExpressionUUID->"5eeeb303-1edb-4514-819b-46a2a45bf2a9"],
Cell[246201, 7011, 969, 29, 64, "Output",ExpressionUUID->"5e536074-2e86-4886-b31b-dc48090cc72b"],
Cell[247173, 7042, 2058, 68, 76, "Output",ExpressionUUID->"b84f3558-8851-462a-9dd6-e55164756056"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249268, 7115, 1258, 30, 130, "Input",ExpressionUUID->"256883a1-515b-42f9-bc40-6ab163607d6e"],
Cell[250529, 7147, 590, 8, 44, "Output",ExpressionUUID->"5dec3a72-a783-4674-a0e6-65d7d621d99f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251156, 7160, 1258, 29, 130, "Input",ExpressionUUID->"1a24c698-774f-4aa5-9623-3be81cdffe5f"],
Cell[252417, 7191, 587, 8, 44, "Output",ExpressionUUID->"287be1dc-4687-47b6-9c83-8ef84199ca3f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[253053, 7205, 228, 4, 46, "Subsubsection",ExpressionUUID->"d595e569-c4dc-4e0e-afe0-e08323f247b4"],
Cell[CellGroupData[{
Cell[253306, 7213, 2262, 48, 159, "Input",ExpressionUUID->"8b7c1f7e-2b38-4093-a7ce-6edfb8e07cb1"],
Cell[255571, 7263, 608, 10, 44, "Output",ExpressionUUID->"4b5fe520-4db5-49f5-9104-2c86118cf09b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256216, 7278, 1555, 40, 159, "Input",ExpressionUUID->"f4b375c3-6d9e-49f7-9af5-f126ed5ec8c5"],
Cell[257774, 7320, 530, 10, 44, "Output",ExpressionUUID->"e428c72a-fad5-467e-9c73-b669002856f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258341, 7335, 846, 19, 69, "Input",ExpressionUUID->"7bee82e9-cd28-443b-91c9-8f8acc860df1"],
Cell[259190, 7356, 436, 6, 44, "Output",ExpressionUUID->"1dfd7fef-88a1-4338-909d-c28fb623c57d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259663, 7367, 3532, 89, 218, "Input",ExpressionUUID->"b6380ab8-5938-466e-a3c0-64d07b820e27"],
Cell[263198, 7458, 1328, 36, 70, "Output",ExpressionUUID->"262ea5c4-5bd9-42da-aac9-41733c17a547"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264563, 7499, 576, 12, 41, "Input",ExpressionUUID->"34d68ad2-c934-4345-9be0-a6b159d30645"],
Cell[265142, 7513, 697, 14, 44, "Output",ExpressionUUID->"4ce0528c-b4b4-4dfd-be83-86ddfe52ab7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265876, 7532, 450, 11, 41, "Input",ExpressionUUID->"47220e5e-bc73-40eb-ba34-72df2bbe270e"],
Cell[266329, 7545, 646, 16, 44, "Output",ExpressionUUID->"6bc6ad4a-a12a-49c3-ade3-3d56ad48476f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[267036, 7568, 172, 3, 47, "Subsection",ExpressionUUID->"484733f6-a028-4013-8a35-1bb721f21b26"],
Cell[CellGroupData[{
Cell[267233, 7575, 881, 23, 41, "Input",ExpressionUUID->"bba73f62-a4e8-4123-a9d1-9cb2622b51f4"],
Cell[268117, 7600, 1590, 42, 66, "Output",ExpressionUUID->"e6957e65-82bc-4d7a-9baf-98337913435f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269744, 7647, 882, 23, 41, "Input",ExpressionUUID->"d258cb0c-5c60-4ae4-8043-8163c6b855c2"],
Cell[270629, 7672, 1430, 38, 66, "Output",ExpressionUUID->"7ce4f6c6-8dc0-4e27-946c-585cacf07801"]
}, Open  ]],
Cell[272074, 7713, 1891, 59, 39, "Input",ExpressionUUID->"4be1ddd8-33bf-4702-9b6d-6cfbe7e87c9c"],
Cell[273968, 7774, 1137, 32, 63, "Input",ExpressionUUID->"8ebab200-7a27-43f6-8160-270fb5bbcc06"],
Cell[275108, 7808, 1230, 33, 63, "Input",ExpressionUUID->"13b07734-6da0-427d-ba63-51eb34d0c0ba"],
Cell[276341, 7843, 282, 9, 39, "Input",ExpressionUUID->"1cc8a59d-a420-4ec2-9e78-f9f51f5bed34"],
Cell[CellGroupData[{
Cell[276648, 7856, 643, 16, 39, "Input",ExpressionUUID->"8f7d78a2-cfe2-4fbc-a412-9884de0d76eb"],
Cell[277294, 7874, 1209, 38, 72, "Output",ExpressionUUID->"bdf04f53-9e44-4d13-afdf-c226ccbcfece"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278540, 7917, 664, 14, 67, "Input",ExpressionUUID->"43e1a693-740a-4786-9250-a8c7ae02eee6"],
Cell[279207, 7933, 627, 15, 73, "Output",ExpressionUUID->"23edd8a4-b424-494e-a8d0-55c70d5428f2"]
}, Open  ]],
Cell[279849, 7951, 290, 9, 39, "Input",ExpressionUUID->"48952019-a745-498f-9a14-87e41f5c3101"],
Cell[CellGroupData[{
Cell[280164, 7964, 797, 18, 39, "Input",ExpressionUUID->"3b589ca2-3f69-4171-acdc-8b3da94d44f4"],
Cell[280964, 7984, 4570, 145, 134, "Output",ExpressionUUID->"69be090f-c6a7-4d6a-85a9-84362685d9cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285571, 8134, 909, 19, 67, "Input",ExpressionUUID->"0cbdc03a-3fa1-4e59-91f4-7f7c5e494d06"],
Cell[286483, 8155, 2125, 62, 74, "Output",ExpressionUUID->"c9ea315b-35cf-4460-80a4-f635682fc5fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288645, 8222, 578, 12, 69, "Input",ExpressionUUID->"826024c5-1f0b-4aca-99a3-ab45a89ef1d5"],
Cell[289226, 8236, 575, 9, 44, "Output",ExpressionUUID->"4b22f731-baee-4343-9d35-049bd7725ff3"]
}, Open  ]],
Cell[289816, 8248, 219, 5, 39, "Input",ExpressionUUID->"4ed610b3-bb85-4ca4-b20a-43add4e48f8e"],
Cell[290038, 8255, 744, 22, 66, "Input",ExpressionUUID->"18c10b04-7f2d-4269-ada0-2aeb20fbd2eb"],
Cell[CellGroupData[{
Cell[290807, 8281, 800, 20, 75, "Input",ExpressionUUID->"c8745c95-78e4-4fe4-830a-e6c846b1cc07"],
Cell[291610, 8303, 1327, 41, 79, "Output",ExpressionUUID->"f7349753-0bbb-4613-8786-87aa0d9bd16e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292974, 8349, 1547, 42, 129, "Input",ExpressionUUID->"fbf9db8f-651c-46db-bea2-a6dd27873739"],
Cell[294524, 8393, 346, 5, 44, "Output",ExpressionUUID->"ce7a8867-63d4-45f8-a2cb-7bb04cb0e1f0"],
Cell[294873, 8400, 348, 5, 44, "Output",ExpressionUUID->"348abcc2-e2b3-43f1-b4b1-39ebc09f0997"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295258, 8410, 1060, 32, 106, "Input",ExpressionUUID->"6e71f589-9674-4429-a904-1c8a44b5f0e9"],
Cell[296321, 8444, 243, 5, 44, "Output",ExpressionUUID->"95e223d4-2655-4521-af0c-296dd625e9ce"]
}, Open  ]],
Cell[296579, 8452, 2013, 63, 39, "Input",ExpressionUUID->"67187245-bc3a-4491-9523-8a987efbe305"],
Cell[298595, 8517, 1269, 34, 63, "Input",ExpressionUUID->"eb11cc13-cddc-4d5e-9d10-3a21bc573a95"],
Cell[299867, 8553, 1439, 36, 63, "Input",ExpressionUUID->"345f72b9-a193-458e-8f8f-f79b8a814b69"],
Cell[301309, 8591, 282, 9, 39, "Input",ExpressionUUID->"92d95e23-7f25-4ecf-83ca-ea58dac69494"],
Cell[CellGroupData[{
Cell[301616, 8604, 817, 18, 39, "Input",ExpressionUUID->"13d5bfc3-0d82-4a41-937d-48f9638e65ba"],
Cell[302436, 8624, 1466, 42, 72, "Output",ExpressionUUID->"e206d618-896e-4ff7-88bb-907527b5247d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303939, 8671, 616, 14, 67, "Input",ExpressionUUID->"4d96457f-ac28-4e04-8ac9-252a7c1ca673"],
Cell[304558, 8687, 591, 15, 73, "Output",ExpressionUUID->"ccf07275-f198-44bc-ac56-02379127834d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305186, 8707, 274, 4, 39, "Input",ExpressionUUID->"9a2432cd-1868-48be-a6ac-0b5e2f4ff7bb"],
Cell[305463, 8713, 345, 5, 44, "Output",ExpressionUUID->"002e9fa8-c5f3-4c70-9598-2a2d0de0078e"]
}, Open  ]],
Cell[305823, 8721, 290, 9, 39, "Input",ExpressionUUID->"bb2444e1-9bcc-4023-ba90-644999afb622"],
Cell[CellGroupData[{
Cell[306138, 8734, 828, 19, 39, "Input",ExpressionUUID->"d35a8229-bed1-44b5-90a5-64ed20440b45"],
Cell[306969, 8755, 4756, 150, 143, "Output",ExpressionUUID->"0f6b4624-b679-4d9b-99ae-b45e415e28f5"]
}, Open  ]],
Cell[311740, 8908, 1368, 34, 100, "Input",ExpressionUUID->"4a09ad01-fb05-49b8-8913-23346cc7f4bf"],
Cell[CellGroupData[{
Cell[313133, 8946, 614, 14, 69, "Input",ExpressionUUID->"b3f819aa-d9e4-4511-8a4f-2ef19768033d"],
Cell[313750, 8962, 506, 8, 44, "Output",ExpressionUUID->"1e99d2b1-7c7d-4b98-8470-75ff2798e027"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314293, 8975, 826, 22, 70, "Input",ExpressionUUID->"2828f72e-4704-4bc9-b6f9-5f3630eb0eea"],
Cell[315122, 8999, 615, 13, 44, "Output",ExpressionUUID->"b9d4d1c0-1f6f-4136-a389-729a82555f80"]
}, Open  ]],
Cell[315752, 9015, 219, 5, 39, "Input",ExpressionUUID->"362b1156-34b0-4496-8d12-1e8d2cb281c5"],
Cell[315974, 9022, 824, 23, 66, "Input",ExpressionUUID->"0d90edea-bbe1-4d62-9c5a-d3e520756dea"],
Cell[CellGroupData[{
Cell[316823, 9049, 808, 20, 75, "Input",ExpressionUUID->"ab806b16-e873-489d-b2b7-04538f7e0240"],
Cell[317634, 9071, 1654, 52, 81, "Output",ExpressionUUID->"f7dc5329-0a0b-47af-9d9f-3521824708e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319325, 9128, 1700, 46, 168, "Input",ExpressionUUID->"01a6e8dd-0ef3-4679-b87c-4fcc911b0529"],
Cell[321028, 9176, 416, 6, 44, "Output",ExpressionUUID->"07f3d256-d71b-48ef-9c8a-0adb17839580"],
Cell[321447, 9184, 416, 6, 44, "Output",ExpressionUUID->"159eee80-9d22-40c9-b503-3e72db7f237d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321900, 9195, 513, 13, 70, "Input",ExpressionUUID->"5d92b66f-3895-4704-bfe2-10b5dd87cfec"],
Cell[322416, 9210, 314, 6, 44, "Output",ExpressionUUID->"3cc255c1-646b-4a6c-b0a9-7924bbf7140f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[322791, 9223, 222, 4, 59, "Subchapter",ExpressionUUID->"d3bd2024-fe1b-4a58-9ad4-456827d57a17"],
Cell[CellGroupData[{
Cell[323038, 9231, 174, 3, 68, "Subsection",ExpressionUUID->"2e268d06-b704-43e5-9920-e5849b8373ac"],
Cell[CellGroupData[{
Cell[323237, 9238, 225, 4, 57, "Subsubsection",ExpressionUUID->"a91c0f73-23de-4ba6-9e45-fe0fb1852f7f"],
Cell[323465, 9244, 564, 19, 39, "Input",ExpressionUUID->"669dc355-225f-413b-b81c-acf510727c72"],
Cell[CellGroupData[{
Cell[324054, 9267, 801, 20, 39, "Input",ExpressionUUID->"3a2f0c9f-0d92-4ee2-bf79-8c1d9c4b5f5c"],
Cell[324858, 9289, 1258, 34, 63, "Output",ExpressionUUID->"bb956522-430c-4c20-a51b-f3584b9e5cdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326153, 9328, 683, 17, 39, "Input",ExpressionUUID->"c4115374-bf3b-4063-b534-9c206664ad6f"],
Cell[326839, 9347, 1144, 28, 55, "Output",ExpressionUUID->"dff72c10-969c-48a3-8249-05dfefdd0d94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328020, 9380, 577, 9, 39, "Input",ExpressionUUID->"340ff74b-e7e2-4e24-88d0-c671e8a37c0d"],
Cell[328600, 9391, 1748, 50, 64, "Output",ExpressionUUID->"1a470225-44f4-4b0a-976c-338be2096016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330385, 9446, 975, 26, 99, "Input",ExpressionUUID->"518f8e6c-78cb-436a-af05-b96e84f4c3ac"],
Cell[331363, 9474, 537, 13, 50, "Output",ExpressionUUID->"fbd13a7c-35be-402e-83f7-b11982a9b8d5"]
}, Open  ]],
Cell[331915, 9490, 295, 7, 39, "Input",ExpressionUUID->"fba0f50f-719d-486c-a9d6-df0e5392377a"],
Cell[CellGroupData[{
Cell[332235, 9501, 605, 15, 69, "Input",ExpressionUUID->"23762220-810a-4d79-8afd-b6c0f4ba66e4"],
Cell[332843, 9518, 170, 2, 44, "Output",ExpressionUUID->"0e54c48c-0e75-4274-9637-5ff2a57001b7"]
}, Open  ]],
Cell[333028, 9523, 688, 20, 39, "Input",ExpressionUUID->"0851dfd2-e2a2-46cc-934b-302bad6211c5"],
Cell[CellGroupData[{
Cell[333741, 9547, 980, 23, 39, "Input",ExpressionUUID->"8cb8ef82-a70f-458f-afa7-6737f22e4775"],
Cell[334724, 9572, 1330, 35, 63, "Output",ExpressionUUID->"55a17294-2d34-4997-af65-b1b7d68bf96b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336091, 9612, 858, 18, 39, "Input",ExpressionUUID->"8dd4d320-44c6-43c1-9fe4-90bf9a7625f9"],
Cell[336952, 9632, 1132, 26, 55, "Output",ExpressionUUID->"518142f8-269b-4ce0-9113-7b95b2274262"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338121, 9663, 789, 12, 39, "Input",ExpressionUUID->"3f600275-a5a4-4b9a-bd26-e22e23381d8d"],
Cell[338913, 9677, 1703, 48, 64, "Output",ExpressionUUID->"a7ce6561-0d3f-4702-97fa-b305907c3b5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340653, 9730, 1037, 26, 99, "Input",ExpressionUUID->"012a2104-2566-4a17-ac3c-f86194c902e5"],
Cell[341693, 9758, 509, 12, 50, "Output",ExpressionUUID->"32d53ecd-93bf-4ac5-99a9-7ba0b82b9e55"]
}, Open  ]],
Cell[342217, 9773, 318, 8, 39, "Input",ExpressionUUID->"857e2db1-d1d0-48a6-8f5c-38e9e2ee1ef7"]
}, Closed]],
Cell[CellGroupData[{
Cell[342572, 9786, 554, 15, 46, "Subsubsection",ExpressionUUID->"891e12ab-36b6-43c9-905c-91622584ded7"],
Cell[343129, 9803, 815, 22, 39, "Input",ExpressionUUID->"a2c04ac1-01f3-4ee6-9295-6e3e7083000e"],
Cell[CellGroupData[{
Cell[343969, 9829, 995, 23, 39, "Input",ExpressionUUID->"08dc650f-c6e5-4b7e-b47d-02dd0cd7fe74"],
Cell[344967, 9854, 1369, 35, 63, "Output",ExpressionUUID->"663f88fa-2f68-4363-8161-c8d8a1912456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346373, 9894, 1000, 23, 41, "Input",ExpressionUUID->"15663348-e77d-495a-9525-f3e75bf49e82"],
Cell[347376, 9919, 1263, 30, 55, "Output",ExpressionUUID->"8a76784f-6bf5-42a7-8d76-f857000412fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348676, 9954, 811, 12, 39, "Input",ExpressionUUID->"6760462e-fe67-493c-817a-142c99209b2d"],
Cell[349490, 9968, 1836, 52, 64, "Output",ExpressionUUID->"bfbff050-d8a0-44da-88df-8f7fe2fab625"]
}, Open  ]],
Cell[351341, 10023, 768, 21, 39, "Input",ExpressionUUID->"c5030b90-b2ea-48be-85bb-f9358308b7e1"],
Cell[CellGroupData[{
Cell[352134, 10048, 949, 22, 39, "Input",ExpressionUUID->"f5bb684e-8d4e-4fa0-8909-56b3cd2c3f28"],
Cell[353086, 10072, 1349, 35, 63, "Output",ExpressionUUID->"743b4421-fe46-425b-b6b4-289f1148a956"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354472, 10112, 902, 21, 41, "Input",ExpressionUUID->"b5b1cb41-983d-42df-aa04-272c85dc48e2"],
Cell[355377, 10135, 1384, 34, 65, "Output",ExpressionUUID->"bc3220c7-3ce4-4e2d-9850-b2dd7d59fc54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356798, 10174, 769, 12, 39, "Input",ExpressionUUID->"93e337f3-cf60-4a99-8a3e-9be11b9dfe21"],
Cell[357570, 10188, 1960, 56, 64, "Output",ExpressionUUID->"38e8ffdc-1870-45cf-ae40-156e5bfd4f4a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[359579, 10250, 228, 4, 46, "Subsubsection",ExpressionUUID->"3187b774-bc2d-4d1e-99a1-8eb8166d8b1b"],
Cell[CellGroupData[{
Cell[359832, 10258, 1499, 41, 156, "Input",ExpressionUUID->"913c31ea-1953-4e8a-8de3-ecf34ae75f8a"],
Cell[361334, 10301, 400, 8, 44, "Output",ExpressionUUID->"9dcbd840-833b-4380-8833-8e867ec7fe72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361771, 10314, 1400, 40, 156, "Input",ExpressionUUID->"9c6c12cd-9e82-4de1-a8b0-4b6354b3184c"],
Cell[363174, 10356, 273, 5, 44, "Output",ExpressionUUID->"830b24bf-7d60-4152-8c75-cf430739dbe7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[363508, 10368, 172, 3, 47, "Subsection",ExpressionUUID->"53847399-b6aa-4c9a-845b-07cc56d2f61e"],
Cell[363683, 10373, 1314, 34, 63, "Input",ExpressionUUID->"3c515f7d-bc2b-406f-9e84-336cd740347e"],
Cell[365000, 10409, 1623, 42, 63, "Input",ExpressionUUID->"80caf63c-7fde-4282-ad26-afd9ab4a7255"],
Cell[CellGroupData[{
Cell[366648, 10455, 245, 4, 57, "Subsubsection",ExpressionUUID->"d7479b97-5d1d-4e34-a3b1-5b14c1891cfc"],
Cell[366896, 10461, 664, 20, 39, "Input",ExpressionUUID->"f27aa590-3dbc-4fda-9ab3-9a81af6cdf68"],
Cell[CellGroupData[{
Cell[367585, 10485, 1018, 27, 39, "Input",ExpressionUUID->"79e7eca0-8c23-43fd-b3f6-1d6fd47c26f1"],
Cell[368606, 10514, 1795, 51, 66, "Output",ExpressionUUID->"1da06bad-0940-46c8-a098-1f8a8cc84490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370438, 10570, 515, 11, 39, "Input",ExpressionUUID->"e49aab81-84b2-4f20-90d1-842bf96dda19"],
Cell[370956, 10583, 1926, 59, 64, "Output",ExpressionUUID->"54886d9e-835f-410e-beec-3e35fa636ae2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372919, 10647, 1156, 29, 129, "Input",ExpressionUUID->"a8c80475-932c-4943-b77d-c75d2da9ac14"],
Cell[374078, 10678, 536, 8, 44, "Output",ExpressionUUID->"ec3a4133-a870-4bf5-9a83-f87cd3098eb2"]
}, Open  ]],
Cell[374629, 10689, 739, 21, 39, "Input",ExpressionUUID->"128c550a-3cce-4c32-9a0a-14841a7ec0e4"],
Cell[CellGroupData[{
Cell[375393, 10714, 1140, 28, 39, "Input",ExpressionUUID->"69f11045-e257-4ce1-bb08-ee00ae191c4e"],
Cell[376536, 10744, 1738, 48, 66, "Output",ExpressionUUID->"da4c20a0-4e7f-45a3-b87f-0b4a2633e63c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378311, 10797, 563, 11, 39, "Input",ExpressionUUID->"cf3a3d7d-1308-4e96-9b67-6261bf9ff9fe"],
Cell[378877, 10810, 1856, 57, 64, "Output",ExpressionUUID->"e8d05fb2-2457-445d-a2e4-acec177153ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380770, 10872, 1296, 32, 129, "Input",ExpressionUUID->"f3745f85-a3d9-4433-a0f0-5486e1178695"],
Cell[382069, 10906, 468, 7, 44, "Output",ExpressionUUID->"13b3cd28-3597-4198-97c8-862ac8604447"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[382586, 10919, 578, 16, 46, "Subsubsection",ExpressionUUID->"8d386624-c4e6-4ae2-9e35-419645ddae86"],
Cell[383167, 10937, 804, 22, 39, "Input",ExpressionUUID->"6f90978c-800c-440f-9943-f07f88c42806"],
Cell[CellGroupData[{
Cell[383996, 10963, 1135, 28, 39, "Input",ExpressionUUID->"538aeca2-3b8d-4954-bbda-43c1c13a11fa"],
Cell[385134, 10993, 1590, 45, 66, "Output",ExpressionUUID->"99fac6d1-923f-4ac1-a7be-34c898f96a68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386761, 11043, 818, 17, 39, "Input",ExpressionUUID->"4a0e94ca-26a0-4606-9797-4cfcc78207bf"],
Cell[387582, 11062, 1906, 57, 65, "Output",ExpressionUUID->"cfafe374-8881-470e-bdea-7b7a7c03b609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389525, 11124, 1305, 33, 129, "Input",ExpressionUUID->"a903c00f-a6fa-412f-bd4b-5596d03c160c"],
Cell[390833, 11159, 502, 8, 44, "Output",ExpressionUUID->"b787f23d-0e21-4d72-8d52-bf53b2dac47d"]
}, Open  ]],
Cell[391350, 11170, 668, 19, 41, "Input",ExpressionUUID->"3d8429b7-69c1-42db-9c26-31a041cc3a78"],
Cell[CellGroupData[{
Cell[392043, 11193, 1060, 27, 39, "Input",ExpressionUUID->"5422e23f-d204-4d9c-b3e0-976706ce7e16"],
Cell[393106, 11222, 1675, 49, 66, "Output",ExpressionUUID->"70473a3b-cbc9-420c-9059-dceebf0ad176"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394818, 11276, 725, 15, 39, "Input",ExpressionUUID->"4bc2236a-d812-4ea9-b229-3aba491cdb4c"],
Cell[395546, 11293, 2080, 62, 65, "Output",ExpressionUUID->"d0f21a1e-33a3-40c4-83cc-ca3c4541007e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397663, 11360, 1263, 31, 129, "Input",ExpressionUUID->"b8814d80-6c73-4590-a4a9-9874d80def0c"],
Cell[398929, 11393, 496, 8, 44, "Output",ExpressionUUID->"7baa861a-9c6d-487c-abfe-a99fbcc60728"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[399474, 11407, 162, 3, 46, "Subsubsection",ExpressionUUID->"6e016d48-0473-4ac7-9094-4fc1414ff37d"],
Cell[399639, 11412, 392, 10, 39, "Input",ExpressionUUID->"bf28e8a5-82d6-48a5-b6fb-7927a09e902d"],
Cell[400034, 11424, 442, 10, 39, "Input",ExpressionUUID->"308ff0e0-80e8-4c9a-90c3-af0df83d1ad6"],
Cell[400479, 11436, 466, 11, 39, "Input",ExpressionUUID->"c21d4699-19e9-4e05-b16a-70b8520e20a0"],
Cell[400948, 11449, 536, 11, 39, "Input",ExpressionUUID->"47f0a841-c4a5-4c42-ace5-7614dff64431"],
Cell[CellGroupData[{
Cell[401509, 11464, 503, 12, 95, "Input",ExpressionUUID->"daad7a8d-a8aa-4b17-91ca-fd0cbf88d3f8"],
Cell[402015, 11478, 251, 4, 44, "Output",ExpressionUUID->"8c3e8bf1-90a9-450e-9686-ed40663168fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402303, 11487, 1362, 43, 146, "Input",ExpressionUUID->"03f988ff-71ce-4781-b875-3ea2157ee0c3"],
Cell[403668, 11532, 176, 3, 44, "Output",ExpressionUUID->"64daf4cd-e66e-4dfa-81f2-f9d773e83a9e"],
Cell[403847, 11537, 176, 3, 44, "Output",ExpressionUUID->"9a63d064-7531-4edc-b312-1bf4931f4283"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404060, 11545, 1403, 44, 146, "Input",ExpressionUUID->"e90fbc32-5651-4988-8336-3c9de372941b"],
Cell[405466, 11591, 176, 3, 44, "Output",ExpressionUUID->"8dc544e9-b30a-4062-a04b-63bd2e0e315a"],
Cell[405645, 11596, 176, 3, 44, "Output",ExpressionUUID->"f27ac0e7-0a7c-40af-8f3b-aa8d7a0e1a91"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


